Learning Symmetry-Independent Jet Representations via Jet-Based Joint Embedding Predictive Architecture

In high energy physics, self-supervised learning (SSL) methods have the potential to aid in the creation of machine learning models without the need for labeled datasets for a variety of tasks, including those related to jets -- narrow sprays of particles produced by quarks and gluons in high energy particle collisions. This study introduces an approach to learning jet representations without hand-crafted augmentations using a jet-based joint embedding predictive architecture (J-JEPA), which aims to predict various physical targets from an informative context. As our method does not require hand-crafted augmentation like other common SSL techniques, J-JEPA avoids introducing biases that could harm downstream tasks. Since different tasks generally require invariance under different augmentations, this training without hand-crafted augmentation enables versatile applications, offering a pathway toward a cross-task foundation model. We finetune the representations learned by J-JEPA for jet tagging and benchmark them against task-specific representations.

==> figures/ML4PS_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "534d3ee1-ec89-4b30-8bdb-99ce4416f6bc",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-11-27T19:51:20.247299Z",
     "iopub.status.busy": "2024-11-27T19:51:20.247038Z",
     "iopub.status.idle": "2024-11-27T19:51:22.134601Z",
     "shell.execute_reply": "2024-11-27T19:51:22.133990Z",
     "shell.execute_reply.started": "2024-11-27T19:51:20.247271Z"
    }
   },
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "215943da-cf2d-4b31-be5c-cc9df87c3c07",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-11-27T19:51:27.064714Z",
     "iopub.status.busy": "2024-11-27T19:51:27.064373Z",
     "iopub.status.idle": "2024-11-27T19:51:28.255534Z",
     "shell.execute_reply": "2024-11-27T19:51:28.254916Z",
     "shell.execute_reply.started": "2024-11-27T19:51:27.064697Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Number of labeled training samples\n",
    "n_samples = np.array([120000, 785767])  # [0.12M, 785,767]\n",
    "\n",
    "# -------------------------------\n",
    "# Data for NLDR model\n",
    "# -------------------------------\n",
    "\n",
    "# Accuracies\n",
    "nldr_accuracy_baseline_flatten = np.array([0.87516, 0.89129])\n",
    "nldr_accuracy_std_baseline_flatten = np.array([0.00157, 0.00097])\n",
    "\n",
    "nldr_accuracy_baseline_cls_attn = np.array([0.88295, 0.89669])\n",
    "nldr_accuracy_std_baseline_cls_attn = np.array([0.00184, 0.00127])\n",
    "\n",
    "nldr_accuracy_finetune_flatten = np.array([0.88207, 0.89953])\n",
    "nldr_accuracy_std_finetune_flatten = np.array([0.00553, 0.00132])\n",
    "\n",
    "nldr_accuracy_finetune_cls_attn = np.array([0.88667, 0.89999])\n",
    "nldr_accuracy_std_finetune_cls_attn = np.array([0.00021, 0.00065])\n",
    "\n",
    "# IMTAFE\n",
    "nldr_imtafe_baseline_flatten = np.array([40.50, 70.70])\n",
    "nldr_imtafe_std_baseline_flatten = np.array([1.26, 1.46])\n",
    "\n",
    "nldr_imtafe_baseline_cls_attn = np.array([52.56, 79.75])\n",
    "nldr_imtafe_std_baseline_cls_attn = np.array([1.54, 5.12])\n",
    "\n",
    "nldr_imtafe_finetune_flatten = np.array([53.67, 90.06])\n",
    "nldr_imtafe_std_finetune_flatten = np.array([9.97, 3.80])\n",
    "\n",
    "nldr_imtafe_finetune_cls_attn = np.array([61.32, 91.51])\n",
    "nldr_imtafe_std_finetune_cls_attn = np.array([0.66, 1.20])\n",
    "\n",
    "# Plotting NLDR Model Accuracy\n",
    "plt.figure(figsize=(8, 5))\n",
    "plt.plot(n_samples, nldr_accuracy_baseline_flatten, 'o-', label='Baseline Flatten', color='blue')\n",
    "plt.fill_between(n_samples, nldr_accuracy_baseline_flatten - nldr_accuracy_std_baseline_flatten, nldr_accuracy_baseline_flatten + nldr_accuracy_std_baseline_flatten, color='blue', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_accuracy_baseline_cls_attn, 'o-', label='Baseline Cls Attn', color='red')\n",
    "plt.fill_between(n_samples, nldr_accuracy_baseline_cls_attn - nldr_accuracy_std_baseline_cls_attn, nldr_accuracy_baseline_cls_attn + nldr_accuracy_std_baseline_cls_attn, color='red', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_accuracy_finetune_flatten, 'o-', label='Finetune Flatten', color='green')\n",
    "plt.fill_between(n_samples, nldr_accuracy_finetune_flatten - nldr_accuracy_std_finetune_flatten, nldr_accuracy_finetune_flatten + nldr_accuracy_std_finetune_flatten, color='green', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_accuracy_finetune_cls_attn, 'o-', label='Finetune Cls Attn', color='purple')\n",
    "plt.fill_between(n_samples, nldr_accuracy_finetune_cls_attn - nldr_accuracy_std_finetune_cls_attn, nldr_accuracy_finetune_cls_attn + nldr_accuracy_std_finetune_cls_attn, color='purple', alpha=0.2)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.xlabel('Number of Labeled Training Samples')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.title('NLDR Model Accuracy vs. Number of Training Samples')\n",
    "plt.legend()\n",
    "plt.grid(False)\n",
    "plt.show()\n",
    "\n",
    "# Plotting NLDR Model IMTAFE\n",
    "plt.figure(figsize=(8, 5))\n",
    "plt.plot(n_samples, nldr_imtafe_baseline_flatten, 'o-', label='Baseline Flatten', color='blue')\n",
    "plt.fill_between(n_samples, nldr_imtafe_baseline_flatten - nldr_imtafe_std_baseline_flatten, nldr_imtafe_baseline_flatten + nldr_imtafe_std_baseline_flatten, color='blue', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_imtafe_baseline_cls_attn, 'o-', label='Baseline Cls Attn', color='red')\n",
    "plt.fill_between(n_samples, nldr_imtafe_baseline_cls_attn - nldr_imtafe_std_baseline_cls_attn, nldr_imtafe_baseline_cls_attn + nldr_imtafe_std_baseline_cls_attn, color='red', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_imtafe_finetune_flatten, 'o-', label='Finetune Flatten', color='green')\n",
    "plt.fill_between(n_samples, nldr_imtafe_finetune_flatten - nldr_imtafe_std_finetune_flatten, nldr_imtafe_finetune_flatten + nldr_imtafe_std_finetune_flatten, color='green', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_imtafe_finetune_cls_attn, 'o-', label='Finetune Cls Attn', color='purple')\n",
    "plt.fill_between(n_samples, nldr_imtafe_finetune_cls_attn - nldr_imtafe_std_finetune_cls_attn, nldr_imtafe_finetune_cls_attn + nldr_imtafe_std_finetune_cls_attn, color='purple', alpha=0.2)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.xlabel('Number of Labeled Training Samples')\n",
    "plt.ylabel('IMTAFE')\n",
    "plt.title('NLDR Model IMTAFE vs. Number of Training Samples')\n",
    "plt.legend()\n",
    "plt.grid(False)\n",
    "plt.show()\n",
    "\n",
    "# -------------------------------\n",
    "# Data for AttEmb_T_ViT-T model\n",
    "# -------------------------------\n",
    "\n",
    "\n",
    "# Accuracies\n",
    "atteb_accuracy_baseline_flatten = np.array([0.88922, 0.90013])\n",
    "atteb_accuracy_std_baseline_flatten = np.array([0.001504, 0.00083])\n",
    "\n",
    "atteb_accuracy_baseline_cls_attn = np.array([0.88844, 0.90031])\n",
    "atteb_accuracy_std_baseline_cls_attn = np.array([0.00212, 0.00052])\n",
    "\n",
    "atteb_accuracy_finetune_flatten = np.array([0.88939, 0.90033])\n",
    "atteb_accuracy_std_finetune_flatten = np.array([0.00132, 0.00068])\n",
    "\n",
    "atteb_accuracy_finetune_cls_attn = np.array([0.88822, 0.90000])\n",
    "atteb_accuracy_std_finetune_cls_attn = np.array([0.00107, 0.00122])\n",
    "\n",
    "# IMTAFE\n",
    "atteb_imtafe_baseline_flatten = np.array([67.34, 97.79])\n",
    "atteb_imtafe_std_baseline_flatten = np.array([1.4, 3.90])\n",
    "\n",
    "atteb_imtafe_baseline_cls_attn = np.array([67.19, 99.38])\n",
    "atteb_imtafe_std_baseline_cls_attn = np.array([1.54, 2.80])\n",
    "\n",
    "atteb_imtafe_finetune_flatten = np.array([70.47, 97.52])\n",
    "atteb_imtafe_std_finetune_flatten = np.array([1.09, 1.71])\n",
    "\n",
    "atteb_imtafe_finetune_cls_attn = np.array([68.25, 95.47])\n",
    "atteb_imtafe_std_finetune_cls_attn = np.array([1.64, 1.83])\n",
    "\n",
    "# Plotting AttEmb_T_ViT-T Model Accuracy\n",
    "plt.figure(figsize=(8, 5))\n",
    "plt.plot(n_samples, atteb_accuracy_baseline_flatten, 'o-', label='Baseline Flatten', color='blue')\n",
    "plt.fill_between(n_samples, atteb_accuracy_baseline_flatten - atteb_accuracy_std_baseline_flatten, atteb_accuracy_baseline_flatten + atteb_accuracy_std_baseline_flatten, color='blue', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, atteb_accuracy_baseline_cls_attn, 'o-', label='Baseline Cls Attn', color='red')\n",
    "plt.fill_between(n_samples, atteb_accuracy_baseline_cls_attn - atteb_accuracy_std_baseline_cls_attn, atteb_accuracy_baseline_cls_attn + atteb_accuracy_std_baseline_cls_attn, color='red', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, atteb_accuracy_finetune_flatten, 'o-', label='Finetune Flatten', color='green')\n",
    "plt.fill_between(n_samples, atteb_accuracy_finetune_flatten - atteb_accuracy_std_finetune_flatten, atteb_accuracy_finetune_flatten + atteb_accuracy_std_finetune_flatten, color='green', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, atteb_accuracy_finetune_cls_attn, 'o-', label='Finetune Cls Attn', color='purple')\n",
    "plt.fill_between(n_samples, atteb_accuracy_finetune_cls_attn - atteb_accuracy_std_finetune_cls_attn, atteb_accuracy_finetune_cls_attn + atteb_accuracy_std_finetune_cls_attn, color='purple', alpha=0.2)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.xlabel('Number of Labeled Training Samples')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.title('AttEmb_T_ViT-T Model Accuracy vs. Number of Training Samples')\n",
    "plt.legend()\n",
    "plt.grid(False)\n",
    "plt.show()\n",
    "\n",
    "# Plotting AttEmb_T_ViT-T Model IMTAFE\n",
    "plt.figure(figsize=(8, 5))\n",
    "plt.plot(n_samples, atteb_imtafe_baseline_flatten, 'o-', label='Baseline Flatten', color='blue')\n",
    "plt.fill_between(n_samples, atteb_imtafe_baseline_flatten - atteb_imtafe_std_baseline_flatten, atteb_imtafe_baseline_flatten + atteb_imtafe_std_baseline_flatten, color='blue', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, atteb_imtafe_baseline_cls_attn, 'o-', label='Baseline Cls Attn', color='red')\n",
    "plt.fill_between(n_samples, atteb_imtafe_baseline_cls_attn - atteb_imtafe_std_baseline_cls_attn, atteb_imtafe_baseline_cls_attn + atteb_imtafe_std_baseline_cls_attn, color='red', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, atteb_imtafe_finetune_flatten, 'o-', label='Finetune Flatten', color='green')\n",
    "plt.fill_between(n_samples, atteb_imtafe_finetune_flatten - atteb_imtafe_std_finetune_flatten, atteb_imtafe_finetune_flatten + atteb_imtafe_std_finetune_flatten, color='green', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, atteb_imtafe_finetune_cls_attn, 'o-', label='Finetune Cls Attn', color='purple')\n",
    "plt.fill_between(n_samples, atteb_imtafe_finetune_cls_attn - atteb_imtafe_std_finetune_cls_attn, atteb_imtafe_finetune_cls_attn + atteb_imtafe_std_finetune_cls_attn, color='purple', alpha=0.2)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.xlabel('Number of Labeled Training Samples')\n",
    "plt.ylabel('IMTAFE')\n",
    "plt.title('AttEmb_T_ViT-T Model IMTAFE vs. Number of Training Samples')\n",
    "plt.legend()\n",
    "plt.grid(False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "34bb8d8e-8eb2-410d-bb1b-4d3fa791d9d4",
   "metadata": {},
   "source": [
    "1. AttEmb doing better than mlp-based embedding"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0bb845c4-b8b2-4e43-b7c7-7e9e9d010578",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-11-27T19:51:53.865155Z",
     "iopub.status.busy": "2024-11-27T19:51:53.864817Z",
     "iopub.status.idle": "2024-11-27T19:51:53.868542Z",
     "shell.execute_reply": "2024-11-27T19:51:53.867902Z",
     "shell.execute_reply.started": "2024-11-27T19:51:53.865138Z"
    }
   },
   "outputs": [],
   "source": [
    "save_dir = '/j-jepa-vol/J-JEPA/plots/ML4PS_paper/'\n",
    "os.makedirs(save_dir, exist_ok=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a3c4c881-10e5-4ec9-a5ce-0dc077779de8",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-11-27T19:51:59.767370Z",
     "iopub.status.busy": "2024-11-27T19:51:59.766984Z",
     "iopub.status.idle": "2024-11-27T19:52:00.992467Z",
     "shell.execute_reply": "2024-11-27T19:52:00.991950Z",
     "shell.execute_reply.started": "2024-11-27T19:51:59.767352Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plotting AttEmb_T_ViT-T Model IMTAFE\n",
    "plt.figure(figsize=(8, 5))\n",
    "plt.plot(n_samples, atteb_imtafe_finetune_flatten, 'o-', label='Attention Based Embdding', color='blue')\n",
    "plt.fill_between(n_samples, atteb_imtafe_finetune_flatten - atteb_imtafe_std_finetune_flatten, atteb_imtafe_finetune_flatten + atteb_imtafe_std_finetune_flatten, color='blue', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_imtafe_finetune_flatten, 'o-', label='MLP Based Embedding', color='red')\n",
    "plt.fill_between(n_samples, nldr_imtafe_finetune_flatten - nldr_imtafe_std_finetune_flatten, nldr_imtafe_finetune_flatten + nldr_imtafe_std_finetune_flatten, color='red', alpha=0.2)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.xlabel('Number of Labeled Training Samples', fontweight='bold')\n",
    "plt.ylabel('Inverse Rejection at 50% Signal Efficiency', fontweight='bold')\n",
    "plt.xticks(fontsize=10, fontweight='bold')\n",
    "plt.yticks(fontsize=10, fontweight='bold')\n",
    "plt.legend(fontsize=10, frameon=False, title_fontsize=10, prop={'weight': 'bold'})\n",
    "\n",
    "plt.grid(False)\n",
    "plt.savefig(f\"{save_dir}/Att_vs_MLP.png\", dpi=200, bbox_inches='tight')\n",
    "plt.savefig(f\"{save_dir}/Att_vs_MLP.pdf\", dpi=200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "08ba2b6a-03a5-4ddc-b2f5-6603052cfbab",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-11-27T19:52:07.958632Z",
     "iopub.status.busy": "2024-11-27T19:52:07.958267Z",
     "iopub.status.idle": "2024-11-27T19:52:08.088415Z",
     "shell.execute_reply": "2024-11-27T19:52:08.087762Z",
     "shell.execute_reply.started": "2024-11-27T19:52:07.958615Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxYAAAHqCAYAAACZcdjsAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAABrXklEQVR4nO3dd3gVZdrH8d+knRSS0AIJBAKBBEhCB4OCVKUqWMCCNLGhvpa166qIq7Iq7iK4Kq4KsooFROzSi3QpEek1tISmkgQIIeV5/2AzmwbkkHNI+36uay7PmXrPZBjnPk+zjDFGAAAAAFACHqUdAAAAAIDyj8QCAAAAQImRWAAAAAAoMRILAAAAACVGYgEAAACgxEgsAAAAAJQYiQUAAACAEiOxAAAAAFBiXqUdQFmSk5OjpKQkBQYGyrKs0g4HAAAAKFXGGKWlpalOnTry8Dh/mQSJRR5JSUmqV69eaYcBAAAAlCn79+9XeHj4edchscgjMDBQ0tkLFxQUVMrRAAAAAKUrNTVV9erVs9+Tz4fEIo/c6k9BQUEkFgAAAMB/FaeZAI23AQAAAJQYiQUAAACAEiOxAAAAAFBiJBYAAAAASozEAgAAAECJkVgAAAAAKDESCwAAAAAlRmIBAAAAoMRILAAAAACUGIkFAAAAgBIr1cRiyZIl6tu3r0JCQmRZlizL0rvvvptvnbS0ND388MMKDw+Xj4+PGjVqpNGjRyszMzPfemvWrFGvXr0UFBQkf39/dezYUXPnzr2UpwM3a9CggSzL0gsvvFDaoZRJuddnxIgRpRbDlClT7H/L7lLc88yNI/d+WbRokT0vMTHRbfEBAFBZlWpisW7dOs2dO1fVq1cvcnl2drb69u2rN998U0eOHFFkZKQSExP14osv5nupSEhIUOfOnTVnzhw5HA5Vr15dy5cvV58+ffTTTz+5/Tws69JNJTF58mT7xcrDw6PIl6tzvbxfqpey8x2ndevWio+PV3h4uNuOX1DXrl3teCzLkre3t8LCwnTTTTdpz549lywOV0lMTMx3PnmnqlWrlnZ4bhUUFKT4+HjFx8fL4XCUdjgAAFQ4pZpYDB06VKmpqZo9e3aRy2fNmqWlS5dKkmbOnKmtW7dq/PjxkqRp06Zp7dq1kqTnnntO6enpatCggXbv3q3ExETFx8crOztbjz/++CU5l/JgypQp9mdjjD766KPSC+YifPXVV1q5cqXuvPPOS35sHx8fxcfHq1mzZjp06JCmT5+ua6+99pLH4Up169a1X7Tj4+PVvn370g7Jrdq0aaOVK1dq5cqVCgsLK+1wAACocEo1sahRo4b8/PzOuTy3tMHPz099+/aVJN1444328tmzZysrK0vz58+XJPXs2VOBgYHy8vJS//79JUkbN25UUlJSkfvPyMhQampqvqmi2rNnj37++WdJUrt27SRJH330kYwxkv73S/bevXslSWPGjMlXlaRbt272vho2bJivKkpOTo7efPNNxcXFydfXV9WqVdOgQYPy/aKft4rMwoUL1aZNG/n5+dkve5IueJyiSlP27dunYcOGKTQ0VD4+PqpXr57uu+8+/fHHH/Y6I0aMkGVZ6tq1q9566y01aNBAgYGBuuaaa3To0KFiXb+wsDCtXLlSGzZs0B133CFJ2rRpk37//XdJ0smTJ3XdddepYcOGCggIkMPhUFRUlJ5//nmdOXPG3s/KlSvVo0cP1ahRQw6HQ+Hh4erfv7927dplr7Nq1Sr17dtXVatWla+vr9q0aaMZM2bki2fv3r3q2bOnfH19FR0dra+++qpY55HXnXfeab9or1y5Ml/VwdySmq5du+rVV19VrVq1VLNmTY0dO1apqakaOnSoqlSpoujoaH399ddF7n/ZsmVq06aNfH191aJFCy1evDjfclee54YNG9ShQwf5+vqqZcuW9g8SeRVVGlbceyMjI0OjRo1SUFCQatWqpTFjxmj48OGyLEsNGjQozuUGAKDiM2XAnj17jCQjybzzzjv2/F69ehlJJjw83J6XlZVlr3vPPfeY5ORk+/uzzz5rr/f+++/b81esWFHkcUePHm2vk3dKSUlxKn7p0k0X6/nnnzeSTGhoqPn111/tc120aJExxpikpCQTHx9vfHx8jCRTt25dEx8fb+Lj482///1v06xZM3ubVq1amfj4ePPiiy8aY4y599577WWxsbGmRo0a9rEOHz5sjDFm8uTJ9joOh8M0adLEeHl5GUkmIiLCZGZmXvA4ERERRpIZPXq0McaYw4cPmzp16tj7jImJsfcZFxdn0tPTjTHGDB8+3Egy3t7extfX10RFRdnHGDx48HmvW5cuXewYjTHm5MmTpnfv3kaSCQkJMWfOnDHGGHP06FEjydSuXdu0atXKhIeH28d47LHHjDHGZGdn29cmd72QkBAjySxcuNAYY8zPP/9svL297evXpEkTez8fffSRMcaYnJwc07ZtWyPJeHh4mGbNmhl/f3/jcDiMJDN8+PBznk/ef2u51/F85+1wOExQUJCpX7++vV2zZs1MSEiIqV27tpFkAgICzLFjxwr9nQMDA02zZs2Mn5+fvd7Bgwddfp6nTp0ydevWtf/GzZo1M0FBQYXOc+HChfa8PXv2OHVvPPLII/b8yMhIU7VqVRMQEJDv3gAAoCJKSUkp9vtxmU4sevbsWSixyMzMtNcdNWqUSUpKKjKx+Pe//23PX7lyZZHHPX36tElJSbGn/fv3V8jEIicnxzRs2NBIMo888ogxxpjWrVsbSWbEiBH51i348p6rqJcyY4zZvXu3sSwr3wthWlqa/WKd+zfJ+8I5YcIEY4wxb775pj1vy5Yt5z1OUbHlJkseHh5m7dq1xhhjvvrqK3v7Dz/80Bjzv5dHDw8Ps379emOMMddff739gn8+uS/YBScfHx/z448/2utlZGSYTZs25dt2yJAh+e7fY8eOFXluGzdutBOwrl27Gknm6quvNpmZmcYYYx5++OF8+5k3b16hfy955xU3sSg4DRgwoNB5e3t7mz179pgTJ07YSWdISIj5888/zc6dO+1tc69F3r/zu+++a59fbsL35JNPuvw88/6IkBtH3nnFSSzOd2+cOHHCTmYGDRpkjDHmyJEjplq1aiQWAIAKz5nEwktlWP369SVJx44dU05Ojjw8PHTkyBF7eb169RQSEiI/Pz+lp6fr8OHD9rKC6xXF4XBUikacixYtsqslDR061P7v+vXrNWPGDL311lsKCAi4qH2vWbPGrk41fPhwDR8+PN/y3GpOeeXGEBMTY887fPiwmjZt6tSxf/nlF0lSkyZN1KZNG0nSddddJ39/f506dUpr1qzR7bffbq/fvHlztWrVyj72V199le8+OR8fHx+1bt1amZmZ2rJli9LT0zVixAitWrVKERER8vT01Mcff6wZM2Zo7969+ao/5VbFq1Gjhi6//HKtWLFCTZs2VVRUlOLi4tSvXz8NHjxYkrR69WpJ0ty5c+Xt7Z0vhgMHDujgwYPatGmTPS+3amCPHj1UvXr1fFXALqRu3br5GsI3adKk0DpxcXF2VZ+QkBAdPHhQnTp1UtWqVRUcHGyvl/ffXq5bb71VkhQbG6vmzZtr/fr1+u2331x+nrnr+fv7q3fv3pKkm266yam2OOe7N3bt2qWMjAxJ0qBBg+xr0a1bN82cObPYxwAgJScnKzk52entwsLCaBsFlANlOrHo3bu33n//fZ0+fVrfffed+vfvr+nTp+db7uXlpR49eui7777TnDlzlJaWJl9fX7ved/PmzVWnTp3SOoUyIW+j7a5du0o62+OWJJ04cUIzZswolBAUV25SIUmtWrUqlKhFREQU2ia39yEvr//dfnn346yCXZuea195ez3KPXZxj5vbxkKStmzZopiYGB0+fFjvvfeeXn75Zf3973/X2LFjJZ0959DQUPsFOScnx97P/PnzNW3aNC1btkybN2/W9OnT9dlnnyk5OTlfRwMFX/pzZWVl5Ys577k7ew3vvPPOC3bdGxQUZH/OvWa580py7FyuOM/c7yXp4ra494YrzhmozCZNmqQxY8Y4vd3o0aPpahwoB0o1sZg5c6aeeOIJZWVl2fOef/55jRs3TvHx8Zo6dao6deqkpUuXauDAgYqMjNSOHTskSYMHD7Z/pX7ppZc0f/587d27V5GRkfLx8VFSUpI8PT312muvlcq5lRUnTpzQl19+aX9PSUkptM6UKVPsxMLf31/S2cbIeeXOL7isXbt2sixLxhiNGDFCDz30kKSzL13Lli3L92JaHOc6TlHat2+vH3/8UVu3btW6devUpk0bzZo1S+np6XZs7pD3hTL3l+zcpCM6Olrbtm1TTk6Orr32Wh08eDDfdsuXL9eIESPsBuB33HGHPvzwQy1ZskSPP/642rdvr8WLFysiIkLz5s2zOzc4cOCA1q5dq4iICMXFxdn7nDlzpu6++24tXLhQf/75p1vO92J9+umnuueee7Rlyxa7pKJ58+aS5NLzzF3v5MmTmjNnjnr27FmoEXhJNG7cWL6+vjp9+rS++uorDRw4UEePHtWiRYtcdgygsrjnnnvszlVypaenq1OnTpKkpUuXFtmpC6UVQDnh+ppYxZe3PnbBqUuXLsaYs/W6HnzwQVOnTh3j7e1tGjRoYJ5//nm70Wyu1atXm6uvvtpUqVLF+Pr6miuuuMLMnj3bqXicqUOWV1luY/Hhhx/a13TDhg35lk2cONFIMpZl2XXOc+uX+/j4mHbt2tltMI4dO5avsW18fLyZPn26McaYu+++2z5Gw4YNTfPmze3Gs5MnTzbG5P9b58pb5z238fL5jlNU4+2wsDAjnW1kHBsbe97G27n3lDH5G+6fT25bAx8fHxMfH2/atm1rN0b28PCwG78/88wz9v4aNGhg6tata6pXr57vGLntgwIDA01MTIyJi4szHh4eRpJ55plnjDHGLF682D6H4OBg06pVK1O3bl1jWZYdf05Ojt1GxsPDw8TExBhfX1/7uhW3jUXeBvq5U1paWr7zznvNcq9/3v3n7quov3Puefr7+xtJxt/f3xw4cMDl53nq1Cm7Eb+Pj0++Y+a9X87XxuJC90bextuNGjUyVatWtY9BGwugZE6cOGH/+zpx4kRphwOgAGfej0u1u9kRI0bInG1AXmjK/TUwKChIb775pg4ePKgzZ85oz549GjNmTKF62e3bt7erQqWnp2vZsmXq2bNnKZxV2ZI7VkVUVJT9a3Gu66+/3i5tyF3vpZdeUocOHeTh4aE1a9bYvzTXqFFDEyZMUL169XT48GGtWrXK7o7znXfe0T//+U81b95cSUlJ2rt3rxo0aKBHHnnErnpVXOc7TkG1atXSypUrNWTIEAUHB2vbtm2qXbu27r33Xi1evFi+vr5OHft8zpw5o1WrVmnt2rXy8vLS5Zdfrs8//1xdunSRJD3zzDMaNmyYqlatqtTUVN1yyy2677778u3D09NTo0aNUsOGDXXw4EHt3LlTDRo00GOPPabnn39ektS5c2ctWbJEffr0kWVZ2rx5s7y9vXXjjTfqsccek3S2Os7MmTPVo0cPeXl5KT09XR988IHTVf4OHjyoVatW5Zvylh6W1A8//CCHw6GsrCzFxcXp22+/Vd26dV1+nn5+fvr+++/zjcMxa9Ysl52HJL3yyiu65557FBgYqJSUFN1///3q06ePfXwAACBZxlBROFdqaqqCg4OVkpLidBUeABXX4cOH5efnZz8X/vjjD7udzS233KJPP/20lCMEyq+TJ0+qSpUqks5W373YzkQAuIcz78elWmIBAOXBihUrVLduXfXo0UPXXHONoqKidPjwYQUEBOiZZ54p7fAAACgTSCwA4AIaNmyo1q1ba/369Zo9e7a8vb01aNAgrVy5slAVQwAAKqsy3d0sAJQFLVu21JIlS0o7DFRAJegluUL6b42oSo0K6ijPKLEAAAAAUGIkFgAAAABKjMQCAAAAQImRWAAAAAAoMRILAAAAACVGYgFcQGJioizLkmVZmjJlSqnFMWLECFmW5fRo5sVV3PNctGiRvd6iRYskSS+88IIsy1KDBg3cEhuAiiJZ0roCU0Ke5QlFLF/33+0AlHUkFpVA165d7RfBli1b5lv2+++/y8/Pz17+1FNP2cty540YMaLI/eZ9Ec2d/Pz8FB0drccff1zHjh07b1wFt/X19VXjxo318MMP6/Tp0yU+70ttypQphc4pd7ruuutKOzy3Cg8PV3x8vFq3bl3aoQAo0yZJaltg6pRneacilrf973YAyjrGsXCFS9kReQk7uN6wYYOWLFmizp07S5Lef/99l7zE161bV+Hh4Tp06JB27NihcePGad68eVq7dq08PM6fv9asWVONGjXSoUOHtGvXLr355pvKysrSW2+9VeK4SkuzZs3yDXvfpEmTUozG/e68807deeedpR0GgDLvHkn9L2K7MFcHAsANKLGoRLy9vSVJEydOlCRlZ2fr7bfftueXxJ133qmVK1cqMTFRAwcOlCQlJCRow4YNF9y2X79+WrlypXbv3q3o6GhJ0uLFi+3la9euVY8ePRQWFiaHw6GAgAC1b99eH3/8cb79TJ06Va1atVJgYKACAgIUHR2tIUOG5Fvn448/Vvv27eXv76/AwED17t1bCQkJ+dZZuHCh4uLi5Ovrq06dOmnz5s1OX4+3335bK1eutKdXX33VXpZbivH4449r+PDhCggIUOPGjfXDDz9o69at6tSpkwICAnTFFVdoy5YtRe7/vffeU4MGDeTn56c+ffpo//79bjvPL774QpGRkfLz81Pfvn118ODBQusUVRWqQYMGsixLTz75pP7v//5PNWrUUK1atfTQQw8pKyvLXm/fvn3q1auXfH19FR0drZkzZ9rbnqu0DEB5FSapzUVMJBZAuWBgS0lJMZJMSkqKcxueLUe4NNNF6NKli5Fk2rdvbyIjI42Xl5fZv3+/mTlzppFkbr31ViPJSDJPPvlkntM6O2/48OFF7nfPnj32OqNHj7bnDxw40J6/fv3681y2/Ps/cOCACQ0NNZLMgAED7PWmT59uPDw8TEREhGndurWpVq2ave13331njDEmISHBWJZlJJnGjRubuLg4U6VKFZP3Fn/11Vft7aKjo02dOnWMJBMQEGA2b95sjDEmOTnZBAQEGEnG39/fNG3a1P4uyUyePPmc5zN58mR7vYULF17wvB0Oh6lbt659PoGBgSY8PNw0bNjQ+Pv7G0mmQ4cO9nbDhw+34/Xz8zPNmjUzHh4eRpJp06aNycnJcfl5rl+/3j5GcHCwadSoUb71cs9z9OjRRpKJiIiw442IiDCSjLe3t6levbqpW7euvd17771njDEmJyfHtG3b1kgyHh4eplmzZsbf3984HI7z3ntARXEp//fBVD4moKxx5v2YEotKxMPDQ/fff7+ysrL0zjvv2CUXDzzwQIn3/f7776tDhw5q2LChZsyYIUlq2bKlWrRoccFtP/roI1mWZVelqlu3riZMmGAv79ixo5KSkpSYmKh169YpKSlJjRs3liR99tlnkqSdO3fKGKPIyEht27ZNv/32m44fP26XfJw6dUpjxoyRJI0ZM0bbtm3T3r171a5dO508eVKvvPKKJOlf//qXTp48KU9PT61evVpbtmzRX/7yF6evR7du3fK1sRg/fnyhdRo3bqxdu3bpiy++kCSlpaUpJiZGu3btss9/5cqVSk9Pz7fd6dOn9csvv2jz5s16++23JUnr1q3T7NmzXX6eb7zxhnJychQcHKxt27Zp586duuGGG5y6FuHh4dq9e7d27typOnXqSJLmz58vSVqwYIHWrl0rSZowYYI2b96sb775RhkZGU4dAwAAlD4Si0pm5MiRCggI0MSJE7Vw4UK1bdtWl19+eYn3e/DgQa1atUqHDh1S48aN9eijj2revHkXbF8hnW1jER8fr+bNm8uyLB08eFCDBw9Wdna2pLMJ0aOPPqo6derIy8tLfn5+2rlzpyQpKSlJ0tnko1q1atq9e7eqV6+u+Ph43XffffYxNm3apFOnTkmSRo8eLcuy5O3trTVr1kg6+wKfu550tk1EbGysJOmmm25y+no0a9ZM8fHx9hQWVrgYv2fPnnI4HPmqD/Xr10+WZSkyMtKed+TIkXzbtWjRwo7t1ltvtef/9ttvLj/P3PU6duyo2rVrS5IGDRrkxJWQ+vfvr+DgYPn6+qphw4aSpMOHD+fbf97j9+jRQ9WrV3fqGAAAoPTReLuSqVq1qoYMGaJJk872sOGK0grp7EvsCy+8cFHb9uvXz+7e9J133tF9992nZcuWacGCBbr66qs1ZMgQzZs3T5ZlqVmzZgoMDNTmzZuVlpZmJx+hoaHatGmT/vOf/2jNmjXauHGj3nvvPb3//vtavny5rDwN7As2rJakGjVqSJKMMZKUb/3cec54++23L9gtbG4MXl5ehead7/jWeToLyLuuK87TFdejatWq9ufccy1qHyW95gAAoHSRWFRC//d//6dJkyapZs2auuWWWy64fnZ2dqGeoxwOh1tiy/tCmVsdJvdX9rvuukuTJk3SH3/8obi4OKWlpdnrJiUl6dixY3riiSfseblVjZYuXap7771Xfn5+Sk9PV+/evfXGG2/YL7Lr16+3qxvFxcVp1qxZ2rp1q7Zs2aJmzZrpyy+/dMu5XqwNGzZo06ZNio2N1eeff27Pb968ueLi4lx6nnFxcUpISNCyZct05MgR1apVy6XXIy4uzv48c+ZM3X333Zo/f77+/PNPlx0DAFB2JScnKznZ+XFKwsLCiqwNgNJFVahKKC4uTr///rt27dpVrATh448/lp+fX77p119/dVk833//vTp06KAWLVro//7v/yRJISEhuuKKKyTJbqfx/vvvKzY2Vo0aNSqU6GzevFktW7ZUrVq11KpVK0VGRmrXrl2Szr5w+/v767nnnpMk/fOf/1R4eLhatWqlGjVqqE2bNpozZ44k6b777pO/v7+ys7PVrl07NWvWTK+99prT53TfffepQ4cO9jRs2LCLuzhFcDgcat++vWJjYzVq1ChJUqtWrdSrVy+Xn+cjjzwiy7J0/PhxRUdHKyoqKl8yU1LdunVT27Zt7ZhiY2N17bXXui1xBQCULZMmTVLbtm2dnnJrXqBsIbGopKpXr16omkxpOXbsmFatWqVNmzapRo0auuaaazR37ly7nv2UKVPUrVs3+fr66tSpUxo/fnyhRuGRkZG65ZZbFBQUpO3bt+vo0aNq2bKl3nvvPfXs2VOS9PTTT+ujjz5S+/bt9eeff2rnzp2qVauWRo0aZTdIDgsL0zfffKOYmBhlZWUpMDBQn3zyidPntGXLFq1atcqeitPtbnG1a9dO48eP14kTJ+Tt7a2ePXtq1qxZdsmEK8+zdevWmjZtmho0aKDTp08rIiJC77zzjsvOxbIszZw5Uz179pSXl5cyMjL00UcfKTAwUJLk5+fnsmMBAMqee+65R2vXrs03LV261F6+dOnSQsvXrl2re+65pxSjxrlYhsrMttTUVAUHByslJaXMvHQDFd3u3bsVEREhT09PSdKyZcvUqdPZkXjfffdd/ueBCu1Sjq+K8oG3MunkyZOqUqWKJOnEiRMKCAgo5YgqN2fej2ljAaBUTZgwQdOnT1erVq2UkZGhJUuWSDrbY9XQoUNLOToAAFBcVIUCUKri4+NVs2ZNLVmyREuWLFG9evX04IMPatmyZfL39y/t8AAAQDFRFSoPqkIBAC4lqkKhIN7KqApV1jjzfkyJBQAAAIASczqxOHPmjDviAAAAAFCOOZ1YhIaG6r777tOKFSvcEQ8AAACAcsjpxOL48eOaNGmSOnXqpCZNmuiVV17Rvn373BEbAAAAgHLC6cRi/Pjx6ty5syzL0o4dO/Tcc88pMjJS3bt310cffaSTJ0+6I04AAAAAZdhF9wp19OhRzZo1S19++aUWLlyorKwsSVJAQIBGjRqlv/3tb3I4HC4N1t3oFQoAcCnRKxQKolcoeoUqay5Jr1A1a9ZUvXr1FBQUJMuyZIyRMUYnTpzQG2+8oTvuuONidw0AAACgnHF65O1du3Zp8uTJmjp1qg4ePChJMsaoXbt2uvfeexUTE6OBAwfq22+/dXmwAAAAAMompxOL6OhoSWeTCT8/P91yyy2699571a5dO3udK6+8Up9//rnrogQAAABQpjmdWBhjFB0drVGjRmnEiBGqWrVqoXWef/553XPPPa6IDwAAAEA54HRiMXfuXPXo0eO86zRt2lRNmza96KAAAAAqJVr05/ffRtyVXjlp1X9RjbcnTJigXbt22d937dqlCRMmaN68eS4LDAAAAED54XR3s61atdLOnTt1+PBhu/uvU6dOqXbt2mrcuLHWr1/vlkAvBbqbBQBcSvw4jYKMuClOSsotpzghic5mVaolFm7tbnbHjh1q1KhRvj6F/f39FRkZqR07djgfLQAAAIByz+nEwsPDQ/v27cs3wvaJEye0b98+Wfz0AgAAAFRKTicWLVq0UGpqqnr37q1PP/1Un376qfr27avU1FS1bNnSHTECAAAAKOOc7hXqwQcf1IoVK7R8+XItX74837KHHnrIZYEBAAAAKD+cLrG4+eab9frrr8vf31/GGBlj5O/vr9dff12DBg1yR4wAAAAAyjine4XKlZ6erk2bNkmSYmNj5efn59LASgO9QgEALiWaJqIgeoWiV6gilZNeoZyuCpXLz89P7dq1u9jNAQAAAFQgTleFOnLkiIYOHao6derIy8tLnp6e9uTlddF5CgAAAIByzOlM4I477tAPP/ygi6xBBQAAAKACcjqxWLx4sSTp+uuvV0xMDKUUAAAAAJxPLKpXr646deroyy+/dEc8AAAAAMohpxOLxx9/XE888YR+++03NW/e3B0xAQAAoBJI/u+UV3qezwmSiup3NOy/E8oWpxOLGTNmKCsrS23atFHz5s1VtWpVe5llWZo/f74r4wMAAEAFNUnSmPMs73SO+aMlveDyaFBSTo9j4eFx7o6kLMtSdnZ2iYMqLYxjAQC4lBjHAgVVtnEsiiqxKI5KV2JRUcexGDZsmCyehAAAACihSpcgVHBOJxZTpkxxQxgAAAAAyrOL7it24cKFWrlypapVq6bBgwfr+PHjql27thwOhyvjAwAAAFAOOJ1YpKenq3///lqwYIEkKT4+XrVq1dKgQYP0yiuv6Mknn3R5kAAAAADKtnO3xD6HZ599VvPnz5cxxh59u1+/fvLx8dH333/v8gABAAAAlH1OJxZffPGF/Pz8lJCQYM9zOByKiIjQ9u3bXRkbAAAAgHLC6cTiyJEjio6OVosWLfLN9/b21vHjx10VFwAAAIByxOnEIiwsTNu3b9euXbvseQkJCdqyZYvq1Knj0uAAAAAAlA9OJxYDBgxQenq64uLiZFmW1q9fr8suu0zGGA0YMMAdMQIAAAAo45xOLP72t7+pZcuWysjIkDFGGRkZysrKUvPmzTVmzPkGZQcAAABQUTnd3WxQUJBWrVqlTz/9VL/88ouMMbrssst06623ysfHxx0xAgAAACjjLJPbZyyUmpqq4OBgpaSkKCgoqLTDAQBUcJZV2hGgrDHipkARSvF13Zn342KVWIwcOVKNGzfWM888o5EjR55zPcuy9MEHHzgXLQAAAIByr1glFh4eHurQoYOWL18uDw8PWUX8xGKMkWVZys7OdkuglwIlFgCAS4kSCxREiQWKVJFKLDp37qy4uDj7c1GJBQAAAIDKizYWeVBiAQC4lPidDgVRYoEilZMSC6e7m01KStKGDRvyjbJ9/PhxbdiwQUlJSU4HCwAAAKD8czqxGDx4sNq1a6e0tDR73okTJ9SuXTvddtttLg0OAAAAQPngdGLx66+/KioqSvXq1bPnhYeHKyoqSgkJCa6MDQAAAEA54XRicfr0aaWkpBSaf/z4cZ0+fdolQQEAAAAoX5xOLBo2bKjk5GT95S9/UXJyspKTk/XII48oOTlZkZGR7ohRJ0+e1BNPPKHo6GgFBAQoKChIzZs31yuvvGJ3b5uWlqaHH35Y4eHh8vHxUaNGjTR69GhlZma6JSYAAAAA/+N0r1Avv/yynnvuuSK7nH3ppZf09NNPuyy4XCNGjNBHH30kSYqJidGJEye0b98+SdJrr72mRx55RF27dtXSpUvl7e2tyMhI7dixQzk5ORo8eLA++eSTYh2HXqEAAJcSvUKhIHqFQpEqaq9QTzzxhPr16ydjTL6pX79+evzxxy866PNZunSpJKlnz57atGmTduzYocDAQEnS3r17NWvWLHudmTNnauvWrRo/frwkadq0aVq7dq1b4gIAAABwVrEGyMvL29tb3377rX7++WetWrVKkhQfH68rr7zS5cHluvLKK7Vr1y7NmTNHsbGxOnHihNLS0nTFFVfoySef1IsvvihJ8vPzU9++fSVJN954ox588EFJ0uzZs9W2bdtC+83IyFBGRob9PTU11W3nAAAAAFRkTicWua688kq3JhN5vfvuu8rJydHUqVO1efNmSZKPj49atWqlkJAQ7d+/X5JUo0YNeXicLYSpXbu2vX1utamCxo4dqzFjxrg5egAAAKDiK1Zi0b17d8XGxmrixInq3r37OdezLEvz5893WXC5/vnPf+o///mPOnbsqK+++kpHjx5V586d9fbbb8vb21tFNRPJO6+o9iCS9PTTT+uRRx6xv6empubrRhcAAABA8RQrsVi0aJHdleyiRYvOud65XuBL4tSpU3ruuedkjNGNN96okJAQhYSEqGPHjvrmm280b948XX755ZKkY8eOKScnRx4eHjpy5Ii9j3MlCw6HQw6Hw+UxAwAAAJVNsRKL4cOHq3HjxpKkYcOGuSWBOJdTp04pKytLkuxG2KdPn9amTZskSQEBAerdu7fef/99nT59Wt9995369++v6dOn2/vo3bv3JYsXAAAAqIyKlVh069ZNISEhkqSRI0cqKChIrVq1cmdctpo1a6pz585asmSJPvnkE61atUppaWk6fPiwpLNJz3XXXadOnTpp6dKlGjhwoN3drCQNHjxYbdq0uSSxAgAAAJVVscax8PDw0OWXX65ly5bl+3yp/Pnnn/r73/+uWbNm6cCBA3I4HIqOjtYDDzyg2267TdLZ9hHPPfecZsyYoaNHj6pu3boaNmyYnn32WXl7exfrOIxjAQC4lBjHAgUxjgWKVE7GsShWYuHj46PQ0FD99NNPiouLU+vWrfXVV18VuW79+vUvLuoygMQCAHApkVigIBILFKkiJRZNmjTRzp07L3hgy7Ls9hDlEYkFAOBSIrFAQSQWKFI5SSyKNfL2s88+Ky8vL7sL14KjbuedAAAAAFQ+xWq8PXToUPXu3Vvbtm1T586dFRMTo3/961/ujg0AAABAOVGsxGLq1KkKCQlRnz591KVLF/Xr109dunRxd2wAAAAAyoly0SvUpUIbCwDApUQbCxREGwsUqZy0sShWiYWXl5f279+vzZs3Szo7QN2+ffuKXLc89woFAAAA4OLQK1QelFgAAC4lSixQECUWKFI5KbGgVygAAAAAJUavUAAAAABKrFiJhSSFhIQoJCREo0ePVnh4OL1CAQAAALAVO7FITU2Vl5eXRo8eXeTyXbt26eTJk2rRooXLggMAAABQPhSrjYUkVa1aVVdffbX9vU2bNrr99tvt70OGDFGbNm1cGx0AAACAcqHYJRaS8jXOTkhIkK+v7zmXAwAAAKg8il1iAQAAAADnQmIBAAAAoMScqgq1a9cujRw5ssjvu3btcm1kAAAAAMqNYo28LUkeHh6yzjNEqDFGlmUpOzvbZcFdaoy8DQC4lBh5GwUx8jaKVE5G3r7oxtsAAAAAkKvYiUVOTo474wAAAABQjtF4GwAAAECJkVgAAAAAKDESCwAAAAAlRmIBAAAAoMRILAAAAACUGIkFAAAAgBIrVnez3bt3L9bOLMvS/PnzSxQQAAAAgPKnWInFokWLZFnWBQfIO9/I3AAAAAAqrmIlFsOGDSNpgFskJycrOTnZ6e3CwsIUFhbmhogAAABwMYqVWEyZMsXNYaCymjRpksaMGeP0dqNHj9YLL7zg+oAAAABwUYqVWBTlzJkzOnr0qLKzs/PNr1+/fomDQuVxzz33qH///vnmpaenq1OnTpKkpUuXys/Pr9B2lFYAAACULU4nFmlpabrzzjs1a9YsZWVl5VtmWVahecD5FFWl6eTJk/bnVq1aKSAg4FKHBQAAACc5nVg8++yzmj59ujtiAQAAAFBOOT2Oxddffy3LsvTXv/5VktSoUSONGjVK1atX11tvveXyACsjy6rcU5Uq/7sWVaqUfjxlYQIAACjrnE4skpOTFRkZqb/97W+SpJo1a+rtt99WcHCw1q1b5/IAAQAAAJR9TicWDodDgYGBkiRfX18dOHBAmZmZysjIoIoUAAAAUEk5nViEhobq4MGDks5Wg0pKSlJISIiSkpLkcDhcHiAAAACAss/pxCI+Pl6nTp3Shg0bNGLECBljlJqaKkkaOnSoywNERZcsaV2BKSHP8oQilq/773YAAAAoK5zuFeo///mP/blFixYKDQ3VqlWr1KJFC91xxx0uDQ6VwSRJY86zvNM55o+W9ILLowEAAMDFsYwxprSDKCtSU1MVHByslJQUBQUFlVoclasXoGRdXOlD2H+nyoF/pUDFVLme9ygOI24KFKEUXwSceT++qJG358+fr/nz5+vw4cPKm5dYlqUPPvjgYnaJSqtyJQgAAAAVldOJxcsvv6znn3++0HxjDIkFAAAAUEk5nVi88847MsbI29tbtWrVkpfXRRV6AAAAAKhAnM4KUlNTFRISos2bN6tGjRruiAkAAABAOeN0d7PXXnutvL29VbVqVTeEAwAAAKA8crrEom3btpoxY4Y6d+6sm2++uVCCMWzYMFfFBgAAAKCccLq7WQ8PD1nn6B/PsixlZWW5JLDSQHezKKvobhaomHjeoyC6m0WRKnJ3s+fKRRgSAwAAAKicnE4scnJy3BEHAAAAgHLM6cbbAAAAAFCQ0yUW3bt3P+cyPz8/tWrVSg888IBCQ0NLFBgAAACA8sOljbdzR98ODQ3VqlWrFB4e7pIgLxUab6OsovkSUDHxvEdBNN5GkcpJ422nq0J17txZ/v7+8vT0VOvWrdWqVSt5enrKz89P7dq1k8Ph0KFDhzRmzJiLPgEAAAAA5YvTicUtt9wiy7L022+/ac2aNVq7dq02bNggy7I0YsQIbdy4Uf7+/pozZ4474gUAAABQBjldFSoiIkIBAQHavHlzvvkxMTE6efKk9u7dqz59+mjBggXKyMhwabDuRlUolFVUhQIqJp73KIiqUChSOakK5XTj7WPHjunAgQN66qmnNGjQIFmWpZkzZ2rr1q3y9/eXdLatRe5nAAAAABWf04nFNddco+nTp+v111/X66+/XmhZRkaG1q5dq6ZNm7osSAAAAABlm9OJxaRJk5SVlaWvvvoq3/wbbrhB7777ro4ePapnn31WzZs3d1mQAAAAAMo2p9tY5Nq9e7c2bdokSYqLi1PDhg1dGlhpoI0FyiraWAAVE897FEQbCxSporaxyBUZGanIyMiL3RwAAABABVKsxCIyMlJt2rTRjBkzzptMWJalXbt2uSw4AJVPcnKykpOTnd4uLCxMYWFhbogIAAAUR7ESi8TERIWGhtqfz+VcI3IDQHFNmjTpogbYHD16tF544QXXBwQAAIqlWInF6NGjFR4ebn8GAHe555571L9//3zz0tPT1alTJ0nS0qVL5efnV2g7SisAAChdF914uyKi8TbKqsr+r/TkyZOqUqWKJOnEiRMKCAgo5YgA1+B5j4JovI0iVfTG25L0559/aunSpQoKCtJll11W5K+IAAAAACo+j+Ku+Pbbb6t///6aP3++JGn79u1q0qSJrrvuOnXv3l2tWrXS7t273RYoAAAAgLKr2InFF198oR9++EHNmjWTJL3wwgs6duyYjDEyxmjnzp3661//6rZAAQAAAJRdxU4sduzYodDQUNWpU0fGGP3000+yLEt/+ctf9M0338jDw0OLFi1yY6gAAAAAyqpit7H4448/FBsbK0naunWrjh8/Lsuy9MQTT6h27dqKiYnRli1b3BYoAAAAgLKr2CUWgYGB2rdvn7KysrRw4UJJUsOGDVW7dm1J0qlTpxQcHOyeKAEAAACUacUusYiLi9PixYsVGxur5ORkWZalvn37SpJOnz6txMREu0QDAAAAQOVS7BKLZ555Rp6entqxY4dOnDghf39//eUvf5EkTZ8+XdnZ2erYsaPbAj169KgeeOABRUREyMfHRzVr1lSPHj3snqjS0tL08MMPKzw8XD4+PmrUqJFGjx6tzMxMt8UEAAAA4Kxil1hcddVVWr58ub788kvl5ORoxIgRatiwoSTJ09NTTz75pAYNGuSWII8dO6b4+Hjt2bNHPj4+io6OljFGK1asUFJSkiIiItS3b18tXbpU3t7eioyM1I4dO/Tiiy9q586d+uSTT9wSFwAAAICzysXI26NGjdKkSZMUGxuruXPnKiwsTJJ05swZGWP03XffaeDAgZKkb7/9Vtdcc40mTpyoBx98UJK0Zs0atW3b9oLHYeRtlFVl/1+pezHyNioqnvcoiJG3UaRyMvJ2satClRZjjL744gtJUr169XT11VcrICBALVu21JdffimHw6GffvpJkuTn52e3+7jxxhvtfcyePfvSBw4AAABUIsWuClVajh49qj///FOS9NNPP6lOnTqqVq2aNmzYoMGDB8vb21v79++XJNWoUUMeHmdzpdzeqiRp3759Re47IyNDGRkZ9vfU1FR3nQYAAABQoZX5EousrCz7c7NmzbRnzx7t3r3bHgH8rbfeUlG1ufLOs85R1jx27FgFBwfbU7169VwcPQAAAFA5lPnEIiQkRD4+PpKkli1bysfHRz4+PmrZsqUkKTExUfXr15d0tpF3Tk6OJOnIkSP2Ps6VMDz99NNKSUmxp9ySDwAAAADOKfOJhbe3tzp37ixJ2rBhgzIzM5WZmakNGzZIkqKiotS7d29JZ8fT+O677ySd7QI3V+7yghwOh4KCgvJNAAAAAJx30YnF0aNHNXjwYIWEhCgkJES33nprvlICV3rppZfk4+OjzZs3KzIyUg0bNtTmzZvl6empZ555Rtddd506deokSRo4cKCaNm2qRx55RJI0ePBgtWnTxi1xAQAAADjrohOLe+65RzNmzFBERIQaN26sb775RnfddZcrY7PFx8drwYIF6tq1q/744w+dPn1aV111lZYtW6Zu3brJ09NT33//vR588EGFhIRo9+7dql+/vp5//nlNmTLFLTEBAAAA+J9ij2OxZ88ee0A86WwPTFOnTlW/fv3s5a1atVJKSop7Ir0EGMcCZRXjWDCOBSomnvcoiHEsUKRyMo5FsbubjY2N1ejRo/XYY4/J09NTdevW1dixY7V37155e3trzpw5qlu3bomDBwAAAFD+FDuxmDJlih5++GF98skn+ve//63XX39dAwcO1PLlyyVJAQEB9kB2AAAAACqXYicWN910k3r16qXHH39cHTt21KhRo5SQkKAtW7bIGKMOHTooJCTEnbECAAAAKKOcarwdHBys9957TwsXLtSCBQvUuXNnZWRk6NprryWpAAAAACoxpxKLBQsW6B//+IeysrKUkJCgO+64Q7fddpv69++vAwcOuCtGAAAAAGVcsROLcePG6aqrrtJjjz2mq666Sm+99ZZefPFFrVu3Tn/88YdiYmL0z3/+052xAgAAACijit3dbEREhG677TZ17dpVCxcu1LRp07R37157+TvvvKO//vWv+uOPP9wWrLvR3SzKKrqbpbtZVEw871EQ3c2iSOWku9liJxZBQUHavn27QkNDlZSUpKZNmyo1NTXfOsnJyQoLC7v4yEsZiQXKKhILEgtUTDzvURCJBYpUThKLYvcKddlll6l58+Zq0qSJtm3bpvj4+ELrlOekAgAAAMDFK3Ybi3fffVfR0dFKSEhQ06ZN9c4777gzLgAAAADlSLFLLBo3bqxly5a5MxYAAAAA5VSxEwtJSk9P17vvvqvZs2dr3759sixL9erVU58+fXT33XfLz8/PXXECAAAAKMOK3Xj78OHD6tq1q7Zv3y5Jyt3M+m/Ls+joaC1evFi1atVyU6juR+NtlFU03qbxNiomnvcoiMbbKFI5abxd7DYWTz/9tLZt2ybpbLWoTp06qWPHjmrcuLEkafv27Xr66adLEDYAAACA8qrYVaG+//57+fv7a8WKFWrevHm+ZQkJCerYsaO+++47lwcIAAAAoOwrdolFSkqKwsPDCyUVktSqVSuFh4crJSXFpcEBAAAAKB+KXWLRqFEjbd26VU8++aRuuOEGuy3F4cOHNWPGDO3YsUPNmjVzW6AAAAAAyq5iJxb33HOPHn74YY0bN07jxo0rtNyyLI0aNcqlwQEAAAAoH4pdFerBBx/UU089JU9PTxlj8k2enp566qmn9MADD7gzVgAAAABlVLG7m811+PBhzZ8/X/v375cxRvXr11ePHj1Uu3Ztd8V4ydDdLMoqupulu1lUTDzvURDdzaJI5aS7WacGyJOk2rVra/DgwRcdHICLwNvH//w3waj0Knu2CQAoc4pdFWrBggVau3at/X3SpEmKjo6Wr6+vmjZtqo8//tgtAQIAAAAo+4pdFcrDw0OXX365li1bpi+//FKDBg2SZVn5RuCeN2+eunXr5taA3YmqUCirKnvR+ElJueUUJyRREUqUWFQQPO9RUGV/3uMcyklVqGKXWEiyk4jXX39dklSrVi3deOONql27towx+vvf/36RIQMAAAAoz5xuYyFJ27Ztk6+vr3755ReFh4frwIEDio6O1m+//ebq+AAAAACUA06VWFh5ymybNGmi8PBwSVJ4eLiio6MZeRsAAACopJxKLNatW6fIyEidOnVKx48fz7csKSlJoaGhrowNAAAAQDnhVGKRkZGhxMREZWZmat++fdq7d68kafXq1Tp27Jjat2/vliABAAAAlG3FbmOxcOHCQvNyB6zatm2bhg8frmHDhrkuMgAAAADlhtMjb1dkdDeLsqqydz9Id7NF4NFdIfC8R0GV/XmPc6iI3c0CAAAAQFFILAAAAACUGIkFAAAAgBIjsQAAAABQYiQWAAAAAErM6cTC09NTHTt2LDR/5MiRio+Pd0lQAAAAAMqXYo9jkcsYo6J6qN24caPWrl3rkqAAAAAAlC/FTixefPFF+/OBAwfyfT958qQ2bNggX19f10YHAAAAoFwo9gB5Hh4esixLxhhZRYzoY4zR5ZdfrmXLlrk8yEuFAfJQVlX2AZMYIK8IDJBXIfC8R0GV/XmPcygnA+QVu8Sifv36sixL+/btk4+Pj0JDQ+1l/v7+atq0qV566aWLjxoAAABAuVXsxCIxMVHS2ZKL1q1ba/ny5e6KCQAAAEA543Tj7T179sjhcLgjFgAAAADllNOJRUREhH777Te98847SkpKUnZ2tr3Msix98MEHLg0QAAAAQNnndGIxe/Zs9e/fX1lZWfnm5zbqJrEAAAAAKh+nE4tXXnlFmZmZCgwMVFpamnx8fGRZljw9PVWrVi13xAgAAACgjHN65O2EhAQFBgZq7969kqQ2bdpo69atcjgceuedd1weIAAAAICyz+nE4vTp04qKilLVqlXl4eGhjIwMRUREqG7dunrsscfcESMAAACAMs7pqlBVq1ZVamqqJKlGjRrauHGjXn31VW3btk1eXk7vDgAAAEAF4HSJRXR0tPbt26fU1FRdfvnlyszM1DPPPKOsrCzFxcW5I0YAAAAAZZzTRQzPPvusNm7cqOPHj+v111/X5s2btXPnToWHh+tf//qXO2IEAAAAUMZZxhhT0p388ccfql69uiviKVWpqakKDg5WSkqKgoKCSi0Oyyq1Q6OMMqrcN8VJSVX++/mEpIBSjKXMKPmjG2UAz3sUVNmf9ziHUnzmO/N+7HRVqKJUhKQCAAAAwMVzSWIBAAAAoHIjsQAAAABQYiQWAAAAAEqMxAIAAABAiV3UiHY5OTnauXOnDh8+rIKdSnXu3NklgQEAAAAoP5xOLFatWqVbb71Ve/fuLbTMsixlZWW5JDAAAAAA5YfTicV9992nxMREN4QCAAAAoLxyOrHYsmWLvL29NW7cOMXExMjL66JqUwEAAACoQJzOCpo2barTp0/rgQcecEc8ACq55P9OeaXn+Zwgya+I7cL+OwEAgNLhdK9Q//jHP5SYmKi3335bqamp7ogJQCU2SVLbAlOnPMs7FbG87X+3AwAApccyBbt1ugBPT89z76ycN95OTU1VcHCwUlJSFBQUVGpxWFapHRpllFHluSmKKrEojkpXYuHcoxtlFM97FFSZnvdwQik+8515P3a6KpSTeQgAOKXSJQgAAFQQTicWkydPdkccAAAAAMoxpxOL4cOHuyMOAAAAAOWY0423JWn79u26/fbb1bx5czVv3lwjR47U9u3bXR0bAAAAgHLC6RKLTZs26YorrtCJEyfs9habN2/WzJkztXz5csXExLg8SAAAAABlm9MlFs8995zS0tIUEBCgPn36qE+fPgoICFBqaqqef/55d8QIAAAAoIxzusRiyZIlCgwM1ObNm1W3bl1J0oEDBxQbG6tFixa5Oj4AAAAA5YDTJRZpaWkKDw+3kwpJCg8PV3h4uNLS0lwaHAAAAIDywenEol69etq2bZsmTpyoY8eO6ffff9eECRO0detW1a9f3x0x5jNo0CBZliXLsnTLLbfY89PS0vTwww8rPDxcPj4+atSokUaPHq3MzEy3xwQAAABUdk4nFjfddJNycnL08MMPq3bt2qpVq5b+8pe/SJJuvvlmlweY1+TJkzVjxoxC87Ozs9W3b1+9+eabOnLkiCIjI5WYmKgXX3xRI0aMcGtMAAAAAC4isXj++efVo0cPGWPyTT169NBzzz3njhglSbt27dKDDz6oyy+/XOHh4fmWzZo1S0uXLpUkzZw5U1u3btX48eMlSdOmTdPatWvdFhcAAACAi0gsfH19NXfuXC1YsECvvvqqXn31VS1YsEBz5syRw+FwR4zKysrSbbfdJg8PD33yySfy9PTMt/ynn36SJPn5+alv376SpBtvvNFePnv2bLfEBQAAAOAsp3uFytW1a1d17drVhaGc25gxY7Rq1Sp9/PHHatiwYaHl+/fvlyTVqFFDHh5nc6XatWvby/ft21fkfjMyMpSRkWF/T01NdWXYAAAAQKVRrMSie/fuio2N1cSJE9W9e/dzrmdZlubPn++y4CRpzZo1Gjt2rIYMGaLbbrutyHVyB+o71zzLsorcbuzYsRozZoxrAgUAAAAqsWIlFosWLdLp06ftz5ZlFfkyf64X+JLYuHGjsrOzNWPGDH311VeSpFOnTkmSvvzyS1WpUkWDBg2SJB07dkw5OTny8PDQkSNH7H3Uq1evyH0//fTTeuSRR+zvqamp51wXAAAAwLkVK7EYNmyYoqKi7M/uSCAuJDexySsrK0tZWVm65pprNGXKFJ0+fVrfffed+vfvr+nTp9vr9e7du8h9OhwOt7ULAQAAACoTyxRV9FDGNWjQQHv37tXNN9+szz77TNnZ2eratauWLl0qb29vRUZGaseOHcrJydHgwYP1ySefFGu/qampCg4OVkpKioKCgtx8FudWCnkbyjgjbgoUUP4e3SgCz3sUxPMeRSrFZ74z78dO9woVGRmpgQMHFpr/7LPPun0ci3Px9PTU999/rwcffFAhISHavXu36tevr+eff15TpkwplZgAAACAysTpEgsPDw916NBBy5cvzzc/Pj5ea9asUXZ2tksDvJQosUBZxS9YKIQSiwqB5z0K4nmPIpWTEotidzc7depU+/PRo0fzfT958qS2bNkiHx+fiwgXAAAAQHlX7BILDw+P8zbaNsaoRYsWSkhIcFVslxwlFiir+AULhVBiUSHwvEdBPO9RpIpWYiGdTR6K6mrWz89PTZs21YQJE5yPFgAAAEC5V+zEIicnR9K521gAAAAAqLycKrGQpIULFyo4ONgdsQAAAAAop5zubnbt2rV68cUX9dtvv9nzfvvtN91www365z//6dLgAAAAAJQPTnc326hRI6Wmpuro0aP55teqVUuBgYHatWuXSwO8lGi8jbKKxnwohMbbFQLPexTE8x5FKieNt50usTh48KDCwsIKzQ8NDdXBgwed3R0AAACACsDpxKJKlSrasWNHvpKJXbt2afv27QoMDHRpcAAAAADKB6cbb3fs2FHffvut4uPjdeONN0qSvvzyS2VmZqpjx44uDxAAAABA2ed0G4s1a9aoU6dOOnPmjD1gnjFGDodDy5YtU5s2bdwS6KVAGwuUVdS5RSG0sagQeN6jIJ73KFJFbWPRrl07LViwQF27dpWfn5/8/PzUrVs3LViwoFwnFQAAAAAuntMlFhUZJRYoq/gFC4Xw6K4QeN6jIJ73KFI5KbFwuo2FJGVkZGjatGlauXKlwsLCNHLkSCUmJiouLk7Vq1e/qKABAAAAlF9OV4X6/fff1a5dO9155516//33NWfOHG3ZskXdunXThAkT3BEjAAAAgDLO6cTiiSee0KZNm+Tr66vcWlRXXXWV/P399eOPP7o8QAAAAABln9OJxXfffafg4OB841h4enoqIiJCu3fvdmlwAAAAAMoHpxOLlJQUNWjQQKGhofnmZ2dnKy0tzWWBAQAAACg/nE4s6tevr02bNmnp0qX2vG+//Vbbtm1TgwYNXBkbAAAAgHLC6cTi1ltvVVZWlrp06SLLsrRq1Spdd911sixLt956qztiBAAAAFDGOZ1Y/PWvf1WfPn1kjMk39ezZU08//bQ7YgQAAABQxjk9joWPj4++//57LVmyRKtXr5YxRpdddpm6dOnijvgAAAAAlAOMvJ0HI2+jrGIkVhTCo7tC4HmPgnjeo0gVaeTt7t27KzY2VhMnTlT37t3PuZ6Hh4dCQ0PVs2dPDR06VBZPTAAAAKBSKFZisWjRIp0+fdr+bFmWzlfQ8emnn2rLli0aO3asa6IEAAAAUKYVK7EYNmyYoqKi7M/nK4k4dOiQ5s6dq48++ojEAgAAAKgk3NLG4tprr9UPP/yg7OxsV+/arWhjgbKKOrcohDYWFQLPexTE8x5FqkhtLIqycOFCrVy5UtWqVdPgwYN1/Phx1a5dWw6HQ6+//roee+yxi901AAAAgHLG6cQiPT1d/fv314IFCyRJ8fHxqlWrlgYNGqRXXnlFTz75pJo2baqmTZu6PFgAAAAAZZPTA+Q9++yzmj9/vj0wniT169fPHt8CAAAAQOXjdGLxxRdfyM/PTwkJCfY8h8OhiIgIbd++3ZWxAQAAACgnnE4sjhw5oujoaLVo0SLffG9vbx0/ftxVcQEAAAAoR5xOLMLCwrR9+3bt2rXLnpeQkKAtW7aoTp06Lg0OAAAAQPngdGIxYMAApaenKy4uTpZlaf369brssstkjNGAAQPcESMAAACAMs7pxOJvf/ubWrZsqYyMDBljlJGRoaysLDVv3lxjxoxxR4wAAAAAyjinu5sNCgrSqlWr9Nlnn2n16tUyxuiyyy7TrbfeKh8fH3fECAAAAKCMc+nI25s3b1ZMTIyrdnfJMfI2yipGYkUhjLxdIfC8R0E871GkcjLyttNVoY4fP67s7Ox881avXq3rrrtOLVu2dHZ3AAAAACqAYicWiYmJatGihWrUqKGQkBB99dVX+v3333Xdddfp8ssv17fffqucnBx3xgoAAACgjCp2G4snnnhCGzdulHS21OKuu+5S8+bNtXjxYkmSj4+Phg0b5p4oAQAAAJRpxU4sfv75Z1mWpSFDhsgYo48//lhLliyRw+HQ/fffr0cffVRhYWHujBUAAABAGVXsxOLYsWOKiorSRx99JOlsu4odO3bo66+/Vs+ePd0WIAAAAICyr9htLLKzs1W9enX7e7Vq1SSJpAIAAACAc+NYrF+/XpGRkZKk5ORkSbK/S5JlWdq1a5cLwwMAAABQHjiVWJw5c0aJiYn55uX9btEhNwAAAFApFTux6Ny5M4kDAAAAgCIVO7FYtGiRG8MAAAAAUJ45PfI2AAAAABREYgEAAACgxEgsAAAAAJQYiQUAAACAEiOxAAAAAFBiTo1jkdfu3bu1atUq+fv7a8CAAa6MCQAAAEA543SJRXZ2tu68805FR0dryJAhevXVV/Wf//xHnp6emjhxojtiBAAAAFDGOZ1YjB07Vh9++KFycnJkjJEkXX/99fLy8tI333zj8gABAAAAlH1OJxaTJ0+Wt7e3Zs2aZc+rUqWK6tWrpy1btrgyNgAAAADlhNOJxYEDBxQTE6P+/fvnmx8YGKijR4+6LDAAAAAA5YfTiUXNmjW1Z88e/f777/a8ffv2acuWLQoJCXFpcAAAAADKB6cTi169eik1NVXNmzeXJG3evFlt2rRRZmamevfu7fIAAQAAAJR9lsltgV1MycnJio+P14EDB/LNr1u3rlatWqU6deq4NMBLKTU1VcHBwUpJSVFQUFCpxWFZpXZolFFG3BQowLlHN8oonvcoiOc9ilSKz3xn3o+dHsciLCxM69ev11tvvaVffvlFxhhddtlluv/++1WzZs2LDhoAAABA+eV0iUVFRokFyip+wUIhPLorBJ73KIjnPYpUTkosnG5j8eOPP+rFF1/U9u3bdeLECV177bUKDg5W586dC1WPAgAAAFA5OJ1YvPbaa3rxxRcVHBysd999V99//73S0tK0bNkyPfXUU+6IEQAAAEAZ53RisWnTJoWHh6t27dpavHixgoKCNHXqVPn6+mrRokVuCBEAAABAWed0YpGSkmKPV7F161a1a9dOQ4YMUbNmzXTs2DGXBwgAAACg7HM6sahRo4a2b9+uqVOnas+ePYqLi5N0NuGoWrWqq+MDAAAAUA44nVh069ZNaWlpuv3222WMUa9evXTy5Ent379f0dHR7ogRAAAAQBnn9DgW//jHP5Senq6dO3fq2muvVZ8+fbRs2TK1b99eN998sztiBAAAAFDGOTWORVZWlpYvXy5J6tSpkzw8nC7wKNMYxwJlFf2aoxDGsagQeN6jIJ73KFI5GcfCqRILLy8v9ejRQw0bNtT27dtLFCQAAACAisPpIofo6GhlZWW5I5YivfHGG+ratavCwsLkcDgUERGh4cOHa/fu3fY6aWlpevjhhxUeHi4fHx81atRIo0ePVmZm5iWLEwAAAKjMnKoKJUmzZ8/WgAED9PDDD+svf/mLateu7a7YJEkNGjTQ3r17Vb9+fXl6emrPnj2SpNDQUG3btk0BAQHq2rWrli5dKm9vb0VGRmrHjh3KycnR4MGD9cknnxT7WFSFQllF0TgKoSpUhcDzHgXxvEeRyklVKKdLLPr27avMzEy9/vrrqlOnjjw9Pe3Jy8vptuAXdNddd2nv3r3au3evdu/erYcffliSdOjQIc2fP1+zZs3S0qVLJUkzZ87U1q1bNX78eEnStGnTtHbtWpfHBAAAACA/pxMLY8x5J1f761//qvr169vfr7zySvuzw+HQTz/9JEny8/NT3759JUk33nijvc7s2bNdHhMAAACA/JwuYpg8ebI74iiWrKwsvfXWW5KkyMhI9ejRQxMmTJB0duC+3F6q8lbP2rdv3zn3l5GRoYyMDPt7amqqO8IGAAAAKjynE4vhw4e7I44LOnnypG699VYtXLhQoaGh+vbbb+VwOIosJck7zzpPBdaxY8dqzJgxbokXAAAAqEwuaiCKY8eOafTo0erVq5fuvvtubdy4UVOnTj1v6UBJHDp0SF26dNG3336r6OhoLVu2TDExMZJkV5M6duyYcnJyJElHjhyxt61Xr9459/v0008rJSXFnvbv3++W+AEAAICKzunEIjExUS1bttRLL72kefPmaePGjUpJSdGIESPsakqutGnTJnXo0EFr167VlVdeqRUrVigyMtJe3rt3b0nS6dOn9d1330mSpk+fXmh5URwOh4KCgvJNAAAAAJzndFWoJ554QsnJyQoPD9eBAwckSR07dlRQUJDmzp3r8gBvuOEG7d27V9LZ8SpyG2hL0p133qnbb79dnTp10tKlSzVw4EC7u1lJGjx4sNq0aePymAAAAADk53RiMW/ePNWsWVNbtmxRYGCgPT8iIkKJiYmujE2S8jWuTkhIyLesd+/e8vT01Pfff6/nnntOM2bM0O7du1W/fn0NGzZMzz77rMvjAQAAAFCY04lFenq6oqKiFBAQkG/+iRMn8iUBrlKcZCUoKEhvvvmm3nzzTZcfHwAAAMCFOd3GolGjRtq0aZM+/vhjSWdLFCZOnKg9e/YoOjra5QECAAAAKPucTizuuusuGWM0fPhwWZalhIQEPfzww7IsSyNHjnRHjAAAAADKOKcTiwcffFCjRo2SpHyjbd9999168MEHXRsdAAAAgHLBMkWNMFcMiYmJWrNmjYwxateunRo2bOjq2C651NRUBQcHKyUlpVS7nj3PmH6opIy4KVDAxT26UcbwvEdBPO9RpFJ85jvzfux04+3bbrtNI0aM0FVXXaUGDRpcbIwAAAAAKhCnq0J9+umn6t27t+rXr69nnnlGW7dudUdcAAAAAMoRpxOLzp07y7IsHTx4UK+++qpiY2PVoUMHTZo0ScePH3dDiAAAAADKuotqY5GcnKwvvvhCn332mVavXi1jjCzLksPh0KlTp9wR5yVBGwuUVdS5RSG0sagQeN6jIJ73KFI5aWPhdImFJIWFhemhhx7SihUr9M033yg0NFTGGLcMkAcAAACg7HO68bYk7dixQ59//rk+//xzbd682Z5fpUoVlwUGAAAAoPxwOrFo27atEhISJMmuAtW1a1cNHz5cAwcOdHV8AAAAAMoBpxOL9evXS5KioqI0bNgwDRs2TPXq1XN5YAAAAADKD6cTi7vvvlvDhw/X5Zdf7o54AAAAAJRDTicW7777rjviAAAAAFCOOZ1YnDx5Un//+981f/58HT58WHl7q7UsS7t27XJpgAAAAADKPqcTi1GjRmnatGmSpIJDYFh0yA0AAABUSk4nFt9//72ks71DNWnSRF5eF9VjLQAAAIAKxOmswNfXV9WrV9fq1avdEQ8AAACAcsjpkbfvvvtuHTt2TIcOHXJHPAAAAADKIadLLHbv3q309HQ1bdpU3bt3V9WqVe1llmXpgw8+cGV8AAAAAMoByxRsgX0BHh4esizLHnU7V+737Oxslwd5qaSmpio4OFgpKSkKCgoqtThoA4+CjLgpUIBzj26UUTzvURDPexSpFJ/5zrwfO11i0blzZ3p/AgAAAJCP04nFokWL3BAGAAAAgPLM6cbbAAAAAFBQsUssIiMjL7gOI28DAAAAlVOxE4vExMQLrkPbCwAAAKByKnZiQaNtAAAAAOdS7MSCRtsAAAAAzoXG2wAAAABKjMQCAAAAQImRWAAAAAAoMRILAAAAACVGYgEAAACgxEgsAAAAAJQYiQUAAACAEiOxAAAAAFBiJBYAAAAASozEAgAAAECJkVgAAAAAKDESCwAAAAAlRmIBAAAAoMRILAAAAACUGIkFAAAAgBIjsQAAAABQYiQWAAAAAEqMxAIAAABAiZFYAAAAACgxEgsAAAAAJUZiAQAAAKDESCwAAAAAlBiJBQAAAIASI7EAAAAAUGIkFgAAAABKjMQCAAAAQImRWAAAAAAoMRILAAAAACVGYgEAAACgxEgsAAAAAJQYiQUAAACAEiOxAAAAAFBiJBYAAAAASozEAgAAAECJkVgAAAAAKDESCwAAAAAlRmIBAAAAoMRILAAAAACUGIkFAAAAgBIjsQAAAABQYiQWAAAAAEqMxAIAAABAiZFYAAAAACixCpVYTJs2TW3atJGfn5+qV6+ugQMHaseOHaUdFgAAAFDhVZjE4r333tNtt92m9evXKywsTNnZ2fryyy/VsWNHJSUllXZ4AAAAQIVWIRKLjIwMPfPMM5KkG2+8Ubt379aWLVsUGBioo0ePauzYsaUcIQAAAFCxVYjEYs2aNfr9998lnU0sJKlOnTrq0KGDJGn27NmlFhsAAABQGXiVdgCusH//fvtzrVq17M+1a9eWJO3bt6/I7TIyMpSRkWF/T0lJkSSlpqa6I0zgonFHohCeU0CFxL9sFKkUn/m578XGmAuuWyESi3OdaO58y7KKXD527FiNGTOm0Px69eq5LjjABYJLOwCUPcHcFUBFxL9sFKkMPPPT0tIUfIE4KkRiUb9+ffvz4cOH7c9HjhyRdO5E4emnn9Yjjzxif8/JydEff/yhGjVqnDMZAS611NRU1atXT/v371dQUFBphwMAcBOe9yiLjDFKS0tTnTp1LrhuhUgs2rdvrxo1auj333/Xl19+qcGDB+vgwYNasWKFJKl3795FbudwOORwOPLNq1q1qrvDBS5KUFAQ/6MBgEqA5z3KmguVVOSqEI23fXx89Morr0iSZs6cqcjISMXExOjEiROqWbOmnnrqqVKOEAAAAKjYKkRiIUl33323Pv74Y7Vq1UpJSUmyLEs33HCDli9fXqyiGwAAAAAXr0JUhcp122236bbbbivtMACXcjgcGj16dKFqewCAioXnPco7yxSn7ygAAAAAOI8KUxUKAAAAQOkhsQAAAABQYiQWAAAAAEqMxAK4CEuWLFHfvn0VEhIiy7JkWZbeffdde/mBAwc0atQoNW/eXNWqVVOVKlUUFxencePGKTMzM9++1qxZo169eikoKEj+/v7q2LGj5s6dW+iYEyZMUExMjBwOh2rVqqXbb79dhw4dyrfOoUOHdPvtt6tWrVpyOByKiYnRhAkTCu1rzpw56tixo/z9/RUUFKRevXppzZo1Lro6AFBxJCYm2s/5oqYXXnhBkrRu3Tpdd911qlOnjv2c7tWrlxYuXGjva9GiRefcz7x58y64jmVZmjJlSr74Zs2apc6dOyswMFB+fn6KiorS3//+d3v5+fY1YsQId18+VDIVqlco4FJZt26d5s6dq8jISB07dqzQ8p07d2rSpEny8fFRVFSUDhw4oE2bNunxxx/X7t279fbbb0uSEhIS1LlzZ6Wnp6tmzZoKCgrS8uXL1adPH3333Xf24I7PPPOMxo4dK0n2/qZMmaLly5dr3bp1CggI0IkTJ9S5c2ft2LFDfn5+ioiI0JYtW/TQQw/p8OHDevnllyVJP/74o6699lplZ2erbt26ysjI0Jw5c/Tzzz9rxYoVatmy5SW6igBQ9jkcDsXHx+ebd/z4cW3btk2SFBYWpuPHj6tHjx46fvy4AgICFBsbq+3bt2vOnDlauHCh9uzZo7p169rb+/j4qHXr1vn2mTsAWVBQUKHjHT58WImJifbxcr3xxht67LHHJEmhoaEKCwvTkSNHNH/+fHsMr4L7Sk9P14YNGwrtC3AJA8Bpx44dM6dOnTJ79uwxkowk884779jLf/31V/Pvf//bnD592hhjzJ9//mkaNmxoJJmgoCB7vWuuucZIMg0aNDCpqakmMzPTxMfHG0kmLi7OGGNMcnKy8fLyMpLMo48+au/fsiwjyYwbN84YY8y4ceOMJGNZlvn111+NMcY88sgjRpLx8vIyycnJxhhj4uLijCTToUMHk5mZaVJTU02DBg2MJHPNNde4/+IBQDl3//33G0mmWrVqJi0tzfz888/2/wumTZtmjDFm2rRp9rxffvnFGGPMwoULjSQTERHh1PH69etnJJkmTZqYnJwcY4wx+/bts//fMGHCBHu+Mcakpqaec1+vv/66/f+FxMREJ88cOD+qQgEXoUaNGvLz8zvn8hYtWujOO++0+yKvWrWq4uLiJMmel5WVpfnz50uSevbsqcDAQHl5eal///6SpI0bNyopKUnz589XVlaWJOnGG2+099+4cWNJ0uzZsyVJP/30k6SzJRotWrTIt35WVpYWLFiggwcPauPGjZKk/v37y8vLS4GBgbr66qslSfPnz1d2dnaJrw8AVFR//PGHJk+eLEm69957VaVKFcXGxqpatWqSpLvuuktt27bVXXfdJV9fXz322GNq165dvn0kJSWpatWqqlq1quLj4zVjxoxzHm/Lli364YcfJEmPPvqoLMuSJM2cOVNZWVny9/fXypUrVbNmTYWFhWno0KE6efJkkfvKzMzUm2++KUm66aabFBERUbKLARRAYgFcAr/99pudRNx1112SpGPHjik9PV2SVKtWLXvd2rVr25/37dun/fv329+LWm/fvn2SZK9Xkn2lp6fr6NGjF3WOAFAZ/Otf/9KpU6fkcDj0wAMPSJKqVaumn3/+WZGRkTp58qTWrVunkydPqlatWmrfvn2hfYSFhSkiIkKnT5/W6tWrNWjQIL3zzjtFHm/cuHEyxqhWrVoaOnSoPT+3KtapU6c0ffp0hYWF6ffff9fHH3+svn37FmrPJ0mfffaZDhw4IEl2FSrAlUgsADf75ZdfdPXVV+vUqVO64YYbNGbMGEmSOcfYlHnnW5Z1wfVyf70qaj1n95V3fwCA/DIyMvSvf/1LkjRkyBCFhoZKkk6ePKkRI0Zo9+7dGjdunE6cOKE33nhD+/bt0y233KL169dLkmJjY7V7927t3btXv/76q7Zv327/sPPGG28UOt6hQ4f0ySefSJIeeOAB+fr62styS7Il6cMPP9TGjRv1wQcfSJLWr1+vZcuWFdpf7jF69OhRqI0H4AokFoAbff311+ratasOHz6su+++W1988YW8vM72mRASEmJXpzp8+LC9zZEjR+zP9erVU/369e3vRa1Xr149SbLXK8m+/Pz8VLNmzYs9XQCo0KZOnarDhw/Lsiw9+uij9vxp06bZPeuNHDlSAQEBuv322yWd/eEmt8Q6JCREDRs2tLerX7++OnXqJOl/pc95TZw4URkZGfL399d9992Xb1nexuC5pSKXXXaZPS+3sXeuuXPn6tdff5UkPf74486dOFBMJBaAm0yYMEE33HCD0tPT9fe//12TJk2Sp6envdzLy0s9evSQdLb717S0NGVmZurrr7+WJDVv3lx16tRRjx497GQktx5uQkKCdu7cKUl2z1G5/925c6cSEhIkSdOnT893rLp169ptPb7++mtlZWUpNTVVc+bMkSRdddVV+WIEAJxljNE//vEPSVK/fv3UrFkze1lKSor9OTfByNuFd0BAgKSzicmqVavs+QcOHNDSpUslSQ0aNMh3vJMnT9rVo0aOHKnq1avnW37VVVed95hRUVH51n/99dclnf1/S69evS54vsBFKaVG40C59uWXX5pGjRqZiIgIu9ePkJAQ06hRIzN48GCzYsUKe35gYKCJj4/PNyUlJRljjElISDB+fn5GkqlZs6apU6eOkWQ8PT3Njz/+aB/v6aeftvcXFRVlbxMVFWVOnDhhjDEmLS3NREVFGUnGz8/P/izJPPPMM/a+fvjhB+Ph4WEkmbp165qaNWva2yQkJFzaCwkA5cTXX39tP1MXL16cb9mWLVuMj4+PkWR8fHxM8+bNjcPhMJJMcHCw/cwfPny4/bxv0aKF8fX1tfc5ZcqUfPt888037f8f7Nq1q8iYBgwYYCQZb29vExcXZ7y9vY0k06NHj3zr/frrr/ZxPvroIxdeFSA/EgvgIkyePNl+SBecunTpYncpeK5pz5499r5Wr15trr76alOlShXj6+trrrjiCjN79ux8x8vJyTHjx483TZs2Nd7e3qZmzZpm+PDhdheyuZKSkszw4cNNzZo1jbe3t2natKkZP358ofh/+uknc8UVVxhfX19TpUoVc/XVV5vVq1e75VoBQEVw5ZVXGkmmffv2RS5fsWKFGTBggKlTp47x8fEx4eHh5uabbzabNm2y15k3b54ZNGiQadCggfH19TW1a9c2V111lZk7d26+fWVlZdldlA8aNOicMaWnp5snn3zS1KtXzzgcDhMdHW2ee+45c+rUqXzrDR061P4x6cyZMyW4CsD5WcacozUnAAAAABQTbSwAAAAAlBiJBQAAAIASI7EAAAAAUGIkFgAAAABKjMQCAAAAQImRWAAAAAAoMRILAAAAACVGYgEAAACgxEgsAFQqlmXJsixNmTKltEM5p507d+qqq65SUFCQLMtS165d3X5MV16XESNGuCzuKVOm2LElJiaWeH8Xa9GiRRcdR9euXWVZlkaMGOGW2CoCrhFQMZBYAHCr3BcGy7L08ssv2/O3bt1aLl7yS8Ojjz6q+fPnKzMzU+3bt1dMTEyR6+V92a3M1zDvPXauqaQvrEFBQYqPj1d8fLwcDodT28bExCg+Pl6NGjUqUQzOmjdvnrp3766QkBD5+vqqTp066tKli/71r39d0jgAVB5epR0AgMrj9ddf17333qvq1auXdihuc+bMGfn4+JRoH5s2bZIk3X///Ro3bpwrwqrQYmJidPr0aUnS0aNHtXv3bklSs2bNFBQUJElFvtQ787dq06aNVq5ceVHxvf322xe1XUn88ssv6tOnj7KyslSjRg3FxMTo0KFD+vnnnxUYGKj777//kscEoOKjxALAJZOSkqJXX331nMvPVd2k4K/yeavHTJ8+Xa1bt5afn5/69Omjo0eP6t///rfq1aunGjVq6L777lNmZmaRsQwdOlSBgYGqVauWnn/+eRlj8i1/6KGHFBERIR8fH4WHh+uRRx7RqVOn7HXyVvl57bXXFB4eLl9f33OeX3Z2tsaNG6eYmBg5HA4FBwerZ8+eWrp0qSQpMTFRlmVp165dkqQ33nijxL+2r127Vj169FBYWJgcDocCAgLUvn17ffzxx0Wu74rrUpSMjAyNHj1aUVFRcjgcqlWrlkaOHKljx47lW2/ixImqW7euqlSpottuu00pKSkXPMe3335bK1eu1MqVK/Xcc88VOX/Xrl3n/Fv95z//0WWXXaaaNWvK29tb1apVU69evbR69Wp7X0Xdm3n//m+99ZYaNGigwMBAXXPNNTp06JC9bcFqPrl/59x7+pprrpG/v78aNmyoDz74IN+5LVq0SM2bN5evr686deqk77//vlilVF9++aWysrLUuHFjJSUlad26dUpKStK+ffv00EMP2esV9/7IPebjjz+u4cOHKyAgQI0bN9YPP/ygrVu3qlOnTgoICNAVV1yhLVu22NvlvUYTJ05U/fr15evrqz59+mj//v3n/bsW517btm2b+vfvr1q1asnHx0ehoaGF/nYALiEDAG7UpUsXI8k0btzYBAYGGj8/P3Pw4EGzZcsWI8lIMpMnTzbGGLNw4UJ73p49e+x9FFxv8uTJ9jw/Pz/TtGlTY1mWkWSaNWtmvL29TXR0tL3Ou+++W2hfAQEBpk6dOqZu3br2vDfffNMYY8zp06dNq1atjCTj6+trWrRoYXx9fY0k0717d5OTk2OMMWb48OFGkvHx8TEeHh6mWbNmJiQk5JzX4o477rCP1bhxY1O9enUjyXh5eZlFixaZpKQkEx8fb3x8fIwkU7duXRMfH29efPHFIveX93rlXpuCpk+fbjw8PExERIRp3bq1qVatmr3Nd99959br0qVLF3v/ffv2NZKMp6enadGihQkKCjKSTExMjDl16pQxxphvvvnGPmZISIipV6+eCQgIKPKeOJe898bChQvt+ef7W91///3G19fXREdHm5YtWxqHw2EkmcDAQJOcnFzoWufGkbtPb29v4+vra6Kioux1Bg8ebB8799/A8OHDjTHG7Nmzx17P29vbNGjQwL4eHh4eZsuWLcYYY5KTk+3zz73P816Pc/3NjTHm8ccft/+eb731ltm0aZPJzs4u8f3hcDhM3bp17fUCAwNNeHi4adiwofH39zeSTIcOHQpdd4fDYfz8/EyzZs2Mh4eHkWTatGlj3zMFr1Fx77XWrVsbSaZatWqmdevWJiws7ILXBoD7kFgAcKvcF4b4+HgzevRoI8ncc889LkssXnrpJWOMMbfddps97+OPPzbGGNOpUycjydx8882F9nXllVeaM2fOmDNnzpgrr7zSSDK1a9c2xhgzZcoU+yV0+/btxhhjEhIS7G3nzZtnjPnfS5Mk8+233xpjjMnKyiryOuzatctOfh566CFjjDHHjx83ERERRpLp3LmzvW7uvNGjR5/32hYnsUhKSjKHDh2yv6enp5vGjRsbSWbIkCFuvS65icWiRYvsdRYvXmzH5efnZySZ999/3xjzv79Xo0aNTFpamsnKyjJdu3Z1aWJR1N9q69at5uTJk/a6O3bssNfNje18iYWHh4dZv369McaY66+/Pt81M+b8icWNN95ocnJyzK+//mrPe+edd4wxxjz77LP2/n/99dd88y708rxp0yb7RT93qlq1qrnlllvM1q1b7fWcvT9iY2PN6dOnzdy5c+15PXv2NDk5Oeb999+35+Umi7nXyNPT02zcuNEYY8y7775rr/fjjz8WeY2Ke69VqVKl0N969+7dxbpXALgeVaEAXDKPPvqoatasqQ8++EA7d+50yT6vvfZaSVKDBg0KzYuMjJQkHT58uNB2AwcOlLe3t7y9vTVw4EB7vaNHj9rVKM6cOaPo6GhZlqVWrVrZ2xasax8dHa1rrrlGkuTp6VlknGvWrLGrFA0ePFiSFBwcrL59+9rL3cHDw0OPPvqo6tSpIy8vL/n5+dnXPikpqdD6rrwuufJWS+nSpYssy1KdOnWUnp6eb7vctiW9evVSlSpV5OnpqRtuuKGEVyC/ov5WKSkpGjBggKpXry4PDw9FRUXZ6xd1jQpq3ry5fR1yG9ofOXKkWPEMGTJElmXla6Cfe7/mXo+mTZuqRYsWkqSbbrqpWPuNiYnRhg0bdP/996thw4aSpOPHj+uzzz5Tx44d9fvvv0ty/v7o2bOnHA5Hvn9v/fr1k2VZ9r+3os6/RYsWio2NlSTdeuut9vzffvutyPiLe6/l/lu/+uqr1bRpU91444366aefFBYWduGLBMDlaLwN4JIJDAzU008/rUcffVSjR48utNyyLPtzdna2JF2wjn1u41wvL69C83L3l/tCf65jFZS7vo+Pj1q3bl1oebVq1fJ9Dw0NPW+Mzhzb1YYMGaJ58+bJsiw1a9ZMgYGB2rx5s9LS0uxrXNzYnL0uBbeTpPj4+ELLC16/vDEU9bcriYLHOnHihHr16qXjx4/L19dXrVu3lre3t1atWiVJRV6jgqpWrWp/zr0Pixt37rZ579+C217s9WjUqJHeeustSVJycrJee+01jR8/Xr///ruWLl2qAQMGOH1/FOff24XOoTiKe69NnTpV/fv316JFi7Rp0yb98MMPmjlzpjZu3EjvV0ApoMQCwCV1//33q169elq3bl2hZbVq1bI/b9++XZI0ffp0t8Qxffp0ZWZmKisrSzNnzpQk1a5dWyEhIbrssssknX2pzNsAeNGiRXr88cftEodcxXlpatu2rb3eJ598Iuls0vTDDz9Iktq1a1ei88nMzNTp06ftKSMjQ9L/ftm966677BevKlWqnHM/rrwuuXK3k6Snn37a3m7p0qV64YUXdMcdd0iS/Yv2nDlzdPLkSWVnZ2vWrFklui4FFfxbbdu2TcePH5ckffjhh1q7dq3Gjx/v0mNerLi4OElnu2bObRBd3H8Pn3zyiaZOnWqXCoWFhal79+728txkwNn742Jt2LDBLoH5/PPP7fnNmzcvcv3i3ms///yzrr/+er377rv6+eef9cwzz0iSlixZ4vJzAHBhJBYALimHw1FkaYUkRUVFqX79+pKk2267Td26dXNbt5jr1q1TgwYN1KBBAy1evFiS9NRTT0k6W1WjRYsWys7OVvv27RUXF6cmTZqoatWqGjhwoP0i6oxGjRpp5MiRkqQ333xTUVFRioyM1N69e+Xl5aUxY8aU6Hzuvvtu+fn52VPt2rUlya5C8/777ys2NlaNGjWyu2YtijuuS9euXdWrVy9J0nXXXaemTZsqNjZWVatWVZ8+fexelh577DFJ0o4dOxQZGanIyEgtX768RNflQiIjIxUQECBJuuOOO9SiRQtdd911bj1mcd13330KCAiwr3ezZs30j3/8o1jb/vbbbxo+fLgCAwPVuHFjtWjRQtdff72ks/di7ou7s/fHxXI4HGrfvr1iY2M1atQoSVKrVq3s+6Kg4t5rQ4cOVbVq1dSkSRO1bt1af/vb3/KdF4BLi8QCwCU3YsQINWnSpNB8Ly8vff7552rdurXS09P1xx9/6KuvvnJLDC+//LK6d++ulJQU1ahRQ3/961/14IMPSjr7ErR48WI9+OCDqlevnrZv364///xT7dq108svv2y/tDtr0qRJeu2119SsWTPt27dPmZmZuuqqq7Rw4UK3ja49ZcoUdevWTb6+vjp16pTGjx9/3pcud12XWbNm6fnnn1dUVJR2796tQ4cOqVmzZnr22WftX+YHDBigf/7znwoNDVVaWpratWunl156ybUXpIBq1app+vTpiomJUU5Ojnx8fPTtt9+69ZjFFRoaqu+++06xsbHKzMxU1apV9f7779vL/fz8zrntwIEDNWrUKMXExOjPP//U5s2bVaNGDQ0aNEg//fSTnUw5e39crHbt2mn8+PE6ceKEvL291bNnT82aNeucpX3FvddGjhyp2NhYHTt2TJs3b1ZoaKjuvvtuuwoYgEvLMq6uwAoAAFxix44d+RqTv/zyy3r22Wclna0iVVSCXpaMGDFCH330kbp06aJFixaVdjgA3IzG2wAAlFGDBg3SmTNnFBUVpaSkJLv3sKFDh5b5pAJA5UNVKAAAyqg+ffooIyNDc+bM0aZNm9SyZUu98cYb+vDDD0s7NAAohKpQAAAAAEqMEgsAAAAAJUZiAQAAAKDESCwAAAAAlBiJBQAAAIASI7EAAAAAUGIkFgAAAABKjMQCAAAAQImRWAAAAAAoMRILAAAAACX2/2cCBEc+5fyXAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Assuming n_samples is a list or array\n",
    "n_samples = np.array(n_samples)\n",
    "indices = np.arange(len(n_samples))\n",
    "bar_width = 0.35\n",
    "\n",
    "plt.figure(figsize=(8, 5))\n",
    "\n",
    "# Plotting the first set of bars with error bars\n",
    "plt.bar(indices - bar_width/2, atteb_imtafe_finetune_flatten, width=bar_width,\n",
    "        yerr=atteb_imtafe_std_finetune_flatten, label='Attention Based Embedding',\n",
    "        color='blue', capsize=5)\n",
    "\n",
    "# Plotting the second set of bars with error bars\n",
    "plt.bar(indices + bar_width/2, nldr_imtafe_finetune_flatten, width=bar_width,\n",
    "        yerr=nldr_imtafe_std_finetune_flatten, label='MLP Based Embedding',\n",
    "        color='red', capsize=5)\n",
    "\n",
    "# Setting labels and titles\n",
    "plt.xlabel('Number of Labeled Training Samples', fontweight='bold')\n",
    "plt.ylabel('Inverse Rejection at 50% Signal Efficiency', fontweight='bold')\n",
    "plt.xticks(indices, n_samples, fontsize=10, fontweight='bold')\n",
    "plt.yticks(fontsize=10, fontweight='bold')\n",
    "plt.legend(fontsize=10, frameon=False, prop={'weight': 'bold'})\n",
    "\n",
    "plt.grid(False)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Saving the figure\n",
    "# plt.savefig(f\"{save_dir}/Att_vs_MLP.png\", dpi=200, bbox_inches='tight')\n",
    "# plt.savefig(f\"{save_dir}/Att_vs_MLP.pdf\", dpi=200, bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "877928ed-d200-423b-90ff-4be2b0ba5997",
   "metadata": {},
   "source": [
    "2. Cls Attn improves performance compared with flattening"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "743811a4-d74c-4874-867f-8a79614320ad",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-11-27T19:52:22.200359Z",
     "iopub.status.busy": "2024-11-27T19:52:22.200003Z",
     "iopub.status.idle": "2024-11-27T19:52:23.179615Z",
     "shell.execute_reply": "2024-11-27T19:52:23.179049Z",
     "shell.execute_reply.started": "2024-11-27T19:52:22.200340Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plotting AttEmb_T_ViT-T Model IMTAFE\n",
    "plt.figure(figsize=(8, 5))\n",
    "plt.plot(n_samples, nldr_imtafe_finetune_cls_attn, 'o-', label='Class Attention', color='blue')\n",
    "plt.fill_between(n_samples, nldr_imtafe_finetune_cls_attn - nldr_imtafe_std_finetune_cls_attn, nldr_imtafe_finetune_cls_attn + nldr_imtafe_std_finetune_cls_attn, color='blue', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_imtafe_finetune_flatten, 'o-', label='Flattening', color='red')\n",
    "plt.fill_between(n_samples, nldr_imtafe_finetune_flatten - nldr_imtafe_std_finetune_flatten, nldr_imtafe_finetune_flatten + nldr_imtafe_std_finetune_flatten, color='red', alpha=0.2)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.xlabel('Number of Labeled Training Samples', fontweight='bold')\n",
    "plt.ylabel('Inverse Rejection at 50% Signal Efficiency', fontweight='bold')\n",
    "plt.xticks(fontsize=10, fontweight='bold')\n",
    "plt.yticks(fontsize=10, fontweight='bold')\n",
    "plt.legend(fontsize=10, frameon=False, title_fontsize=10, prop={'weight': 'bold'})\n",
    "plt.grid(False)\n",
    "plt.savefig(f\"{save_dir}/Cls_Att_vs_Flatten.png\", dpi=200, bbox_inches='tight')\n",
    "plt.savefig(f\"{save_dir}/Cls_Att_vs_Flatten.pdf\", dpi=200, bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6fbedb03-48b6-44a6-ac4c-237669b5d658",
   "metadata": {},
   "source": [
    "3. J-JEPA improves performance compared with baseline, with significant gains when labeled training samples are limited"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6f16bf3b-1354-4344-b40e-05ea6b6ed7d0",
   "metadata": {
    "execution": {
     "iopub.execute_input": "2024-11-27T19:52:38.642355Z",
     "iopub.status.busy": "2024-11-27T19:52:38.642001Z",
     "iopub.status.idle": "2024-11-27T19:52:39.847831Z",
     "shell.execute_reply": "2024-11-27T19:52:39.847309Z",
     "shell.execute_reply.started": "2024-11-27T19:52:38.642338Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plotting AttEmb_T_ViT-T Model IMTAFE\n",
    "plt.figure(figsize=(8, 5))\n",
    "plt.plot(n_samples, nldr_imtafe_finetune_cls_attn, 'o-', label='Pretrained with J-JEPA', color='blue')\n",
    "plt.fill_between(n_samples, nldr_imtafe_finetune_cls_attn - nldr_imtafe_std_finetune_cls_attn, nldr_imtafe_finetune_cls_attn + nldr_imtafe_std_finetune_cls_attn, color='blue', alpha=0.2)\n",
    "\n",
    "plt.plot(n_samples, nldr_imtafe_baseline_cls_attn, 'o-', label='From Scratch', color='red')\n",
    "plt.fill_between(n_samples, nldr_imtafe_baseline_cls_attn - nldr_imtafe_std_baseline_cls_attn, nldr_imtafe_baseline_cls_attn + nldr_imtafe_std_baseline_cls_attn, color='red', alpha=0.2)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.xlabel('Number of Labeled Training Samples', fontweight='bold')\n",
    "plt.ylabel('Inverse Rejection at 50% Signal Efficiency', fontweight='bold')\n",
    "plt.xticks(fontsize=10, fontweight='bold')\n",
    "plt.yticks(fontsize=10, fontweight='bold')\n",
    "plt.legend(fontsize=10, frameon=False, title_fontsize=10, prop={'weight': 'bold'})\n",
    "plt.grid(False)\n",
    "plt.savefig(f\"{save_dir}/Pretrained_vs_From_Scratch.png\", dpi=200, bbox_inches='tight')\n",
    "plt.savefig(f\"{save_dir}/Pretrained_vs_From_Scratch.pdf\", dpi=200, bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "91a3dc1a-9d7c-4610-bbf6-0393c048dc1e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

